Decision-BADGE: Decision-based Adversarial Batch Attack with Directional Gradient Estimation

The susceptibility of deep neural networks (DNNs) to adversarial examples has prompted an increase in the deployment of adversarial attacks. Image-agnostic universal adversarial perturbations (UAPs) are much more threatening, but many limitations exist to implementing UAPs in real-world scenarios where only binary decisions are returned. In this research, we propose Decision-BADGE, a novel method to craft universal adversarial perturbations for executing decision-based black-box attacks. To optimize perturbation with decisions, we addressed two challenges, namely the magnitude and the direction of the gradient. First, we use batch loss, differences from distributions of ground truth, and accumulating decisions in batches to determine the magnitude of the gradient. This magnitude is applied in the direction of the revised simultaneous perturbation stochastic approximation (SPSA) to update the perturbation. This simple yet efficient method can be easily extended to score-based attacks as well as targeted attacks. Experimental validation across multiple victim models demonstrates that the Decision-BADGE outperforms existing attack methods, even image-specific and score-based attacks. In particular, our proposed method shows a superior success rate with less training time. The research also shows that Decision-BADGE can successfully deceive unseen victim models and accurately target specific classes.

==> anc/code/README.md <==
# Decision-BADGE
This code is a PyTorch implementation of proposed Decision-BADGE. Please follow the "Usage" section to run our algorithm.
### Abstract
> The vulnerability of deep neural networks to adversarial examples has led to the rise in the use of adversarial attacks. While various decision-based and universal attack methods have been proposed, none have attempted to create a decision-based universal adversarial attack. This research proposes Decision-BADGE, which uses random gradient-free optimization and batch attack to generate universal adversarial perturbations for decision-based attacks. Multiple adversarial examples are combined to optimize a single universal perturbation, and the accuracy metric is reformulated into a continuous Hamming distance form. The effectiveness of accuracy metric as a loss function is demonstrated and mathematically proven. The combination of Decision-BADGE and the accuracy loss function performs better than both score-based image-dependent attack and white-box universal attack methods in terms of attack time efficiency. The research also shows that Decision-BADGE can successfully deceive unseen victims and accurately target specific classes.

## Usage
### Run Training
You can train your own victim model.
```bash
python train_victim.py --device cuda:{ID} --model resnet18 --tag "cifar10_resnet18"
```
Then train a new perturbation.
```bash
python train_attack_spsa.py --device cuda:{ID} --checkpoint "cifar10_resnet18" --tag "_baselines/00"
```
All files related with this training will be saved in ```"log/cifar10_resnet18/_baselines/00"```. \
If you want to use Adam optimizer, try ```-c "cifar10-optim/adam"``` option.
```bash
python train_attack_spsa.py --device cuda:{ID} --checkpoint "cifar10_resnet18" -c "cifar10-optim/adam" --tag "_baselines/00"
```
There are several option you could try.
```bash
python  train_attack_spsa.py --device cuda:{ID} --checkpoint "cifar10_resnet18" --tag "_baselines/00" \
        --seed {SEED}               \  # The random seed for training.
        --benchmark                 \  # Specify to use benchmark algorithm or not. Deterministic algorithms will be applied if not specified.
        --epochs {EPOCHS}           \  # The number of epochs for training.
        --beta {BETA}               \  # A hyperpameter that denotes the standard deviation of normal step noise.
        --learning-rate {LR}        \  # (or -lr) specifies the step size.
        --batch-size {BS}           \  # The size of a batch in training phase.
        --eval-batch-size {EBS}     \  # The size of a batch in evaluation phase.
        --accumulation {ACCM}       \  # How many batches to use to update the perturbation once.
        --max-iters {ITERS}         \  # The number of batches to train in one epoch.
        --sliding-window-batch      \  # (or -swb). If you enable this flag, accumulated batches will be reused, dropping the first one.
        --augmentations {AUG...}    \  # Augmentation recipe filenames.
        --target {TARGET}           \  # The target class of an attack.
        --budget {BUDGET}           \  # The maximum permitted magnitude of a perturbation.
        --regulation {REG}          \  # Which `l` to use for `p_l`-norm in regulation.
        --eval-step-size {ESS}      \  # The period of evalation epoch.
        --loss-func {LOSS}          \  # The name of a loss function.
        --use-logits                   # If you enable this flag, the perturbation will be trained using the scores, not the decisions.
```


==> anc/code/cfg/__init__.py <==
import os
import argparse
from datetime import datetime
from omegaconf import OmegaConf
from random import randint

__SEEDS__ = (952527575, 566433728, 115493150, 298539924, 731741520,
             443511375, 585143701, 455404733, 257820712, 439984570,
             298787371, 927585808, 822586280, 131408989, 166003373,
             125120996, 118786373, 104708221, 844471540, 729808726,)  # 20 seeds

OmegaConf.register_new_resolver('date', lambda: datetime.now().strftime('%y%m%d'))
OmegaConf.register_new_resolver('time', lambda: datetime.now().strftime('%H%M%S'))
OmegaConf.register_new_resolver('seed', lambda i: __SEEDS__[i] if i >= 0 else randint(1, 2 ** 32 - 1))
OmegaConf.register_new_resolver('eval', eval)


def load(*config, cfg_dir=None, args=None):
    root = './cfg'
    if cfg_dir is not None:
        root = os.path.join(root, cfg_dir)
        
    default_cfg = OmegaConf.load(os.path.join(root, 'default.yaml'))
    for c in config:
        if not c.endswith('.yaml'):
            c = c + '.yaml'
        cfg_filename = os.path.join(root, c)
        cfg = OmegaConf.load(cfg_filename)
        default_cfg.merge_with(cfg)
        
    if isinstance(args, argparse.Namespace):
        args = OmegaConf.create(vars(args))
    elif isinstance(args, dict):
        args = OmegaConf.create(args)
    elif isinstance(args, OmegaConf):
        pass
    else:
        raise TypeError('args must be dict, omegaconf.OmegaConf or argparse.Namespace.')
    
    for key in tuple(args.keys()):
        if args[key] is None:
            del args[key]
            
    default_cfg.merge_with(args)
    return default_cfg
        

==> anc/code/cfg/aug/cifar10.yaml <==
random_noise:
  mean: 0
  std: 0.03

resize: 
  size: [48, 48]

# random_crop: 
#   size: [32, 32]

center_crop: 
  size: [32, 32]

h_flip: null

v_flip: null



==> anc/code/cfg/cmd/run/default.yaml <==
port: 7005
buffer_size: 1024
delay: null


==> anc/code/cfg/cmd/stream/cifar10-.yaml <==
format: 'python train_attack.py --device cuda:[ID] --checkpoint mnist_toy --tag budget/{0:.4f} --budget {0:>8.4f} -c mnist'
values: ['10.0:99.0:20']


==> anc/code/cfg/cmd/stream/default.yaml <==
port: 7005
buffer_size: 1024
head: null

run_immediately: no
verbose: no


==> anc/code/cfg/cmd/stream/mnist-budgets.yaml <==
format: 'python train_attack.py --device cuda:[ID] --checkpoint mnist_toy --tag budget/{0:.4f} --budget {0:>8.4f} -c mnist'
values: ['10.0:99.0:20']


==> anc/code/cfg/train_attack/cifar10-optim/adam.yaml <==
learning_rate: 1.0E-4

optimizer:
  name: Adam
  kwargs:
    betas: [0.5, 0.999]

==> anc/code/cfg/train_attack/cifar10-optim/momentum.yaml <==
learning_rate: 1.0E-3

optimizer:
  name: SGD
  kwargs: 
    momentum: 0.999


==> anc/code/cfg/train_attack/cifar10-optim/nag.yaml <==
learning_rate: 1.0E-3

optimizer:
  name: SGD
  kwargs: 
    momentum: 0.999
    nesterov: True


==> anc/code/cfg/train_attack/cifar10-optim/sgd.yaml <==
learning_rate: 1.0E-2

optimizer:
  name: SGD
  kwargs: {}


==> anc/code/cfg/train_attack/cifar10-toy.yaml <==
learning_rate: 1.0E-2

optimizer:
  name: SGD
  kwargs: 
    weight_decay: 1.0E-6
    momentum: 0.999
    nesterov: True


==> anc/code/cfg/train_attack/cifar10-vgg11.yaml <==
# python train_attack.py --device cuda:0 --checkpoint cifar10_vgg11_1.0 -c cifar10-vgg11 --tag _baselines/00 --seed 00 --batch-size 128
# python train_attack.py --device cuda:0 --checkpoint cifar10_vgg11_1.0 -c cifar10-vgg11 --tag _baselines/01 --seed 00 --batch-size 256
# python train_attack.py --device cuda:0 --checkpoint cifar10_vgg11_1.0 -c cifar10-vgg11 --tag _baselines/02 --seed 00 --batch-size 512
# python train_attack.py --device cuda:0 --checkpoint cifar10_vgg11_1.0 -c cifar10-vgg11 --tag _baselines/03 --seed 00 --batch-size 1024

learning_rate: 1.0E-4

optimizer:
  name: Adam
  kwargs:
    betas: [0.5, 0.999]

lr_scheduler: 
  kwargs:
    eta_min: ${learning_rate}


==> anc/code/cfg/train_attack/default.yaml <==
device: cuda:0
seed: null
deterministic: yes

epochs: 1600
beta: 0.01
gamma: 0.001
learning_rate: 1.0E-2
algorithm: rgf

optimizer:
  name: SGD
  kwargs: {}

beta_scheduler: 
  name: StepLR
  kwargs:
    step_size: 100
    gamma: 0.9

lr_scheduler:
  name: CosineAnnealingWarmRestarts
  kwargs:
    eta_min: ${eval:${learning_rate} * 0.1}
    T_0: ${epochs}
    T_mult: 1

batch_size: 256
eval_batch_size: 512
images_per_class: -1
eval_images_per_class: -1
accumulation: 1
max_iters: -1
sliding_window_batch: False
augmentations: []

target: -1
budget: 10.0
regulation: clamp
eval_step_size: -1

useeye: no
loss_func: accuracy
use_logits: no

checkpoint: null
tag: null


==> anc/code/cfg/train_attack/mnist-optim/adam.yaml <==
learning_rate: 1.0E-3

optimizer:
  name: Adam
  kwargs:
    betas: [0.5, 0.999]
  

==> anc/code/cfg/train_attack/mnist.yaml <==
epochs: 2000
beta: 0.001
learning_rate: 1.0

optimizer:
  name: SGD
  kwargs: {}

budget: 70.0


==> anc/code/cfg/train_attack/no-scheduling.yaml <==
lr_scheduler:
  name: None
  kwargs: {}

==> anc/code/cfg/train_attack_imagenet/default.yaml <==
device: cuda:0
seed: 0
deterministic: yes

epochs: 1000
beta: 0.01
gamma: 0.001
learning_rate: 1.0E-4

optimizer:
  name: Adam
  kwargs:
    betas: [0.5, 0.999]

beta_scheduler: 
  name: StepLR
  kwargs:
    step_size: 100
    gamma: 0.9

lr_scheduler:
  name: CosineAnnealingWarmRestarts
  kwargs:
    eta_min: ${eval:${learning_rate} * 0.1}
    T_0: ${epochs}
    T_mult: 1

batch_size: 256
eval_batch_size: 512
images_per_class: -1
accumulation: 1
max_iters: -1
sliding_window_batch: False
augmentations: []

target: -1
budget: 10.0
regulation: clamp
eval_step_size: 10

loss_func: accuracy
use_logits: no

checkpoint: null
tag: null


==> anc/code/data/__init__.py <==
import os

import torch
from torch.utils.data import Subset
from torchvision import datasets, transforms

from data import augmentations


DATAROOT = os.path.dirname(__file__)
IMAGENET1K_ROOT = '/material/data/imagenet-original'

supported_datasets = (
    'mnist',
    'mnist_3ch',
    'cifar10',
    'cifar100',
    'imagenet1k',
)

class MNIST_3ch(datasets.MNIST):
    def __init__(self, root, train=True, transform=None, target_transform=None, download=True):
        resize_channel_expand = transforms.Compose([
            transforms.ToTensor(),
            transforms.Resize(size=(32, 32)),
            transforms.Lambda(lambda x: x.expand(3, 32, 32)),
            transforms.ToPILImage(),
        ])
        if transform is None:
            transform = resize_channel_expand
        else:
            transform = transforms.Compose([resize_channel_expand, transform])
        super(MNIST_3ch, self).__init__(root=root, train=train, transform=transform, target_transform=target_transform, download=download)
        

def check_dataset_support(dataset: str):
    dataset = dataset.lower()
    if dataset not in supported_datasets:
        raise NotImplementedError(f'{dataset} is not supported. Please select one of ({", ".join(supported_datasets)}).')

def non_case_sensitive_str(data):
    return str(data).lower()

def get_dataset(dataset: str, train: bool, transform=None, target_transform=None):
    dataset = dataset.lower()
    check_dataset_support(dataset)
    
    if dataset == 'mnist':
        return datasets.MNIST(root=DATAROOT, train=train, transform=transform, target_transform=target_transform, download=True)
    elif dataset == 'mnist_3ch':
        return MNIST_3ch(root=DATAROOT, train=train, transform=transform, target_transform=target_transform, download=True)
    elif dataset == 'cifar10':
        return datasets.CIFAR10(root=DATAROOT, train=train, transform=transform, target_transform=target_transform, download=True)
    elif dataset == 'cifar100':
        return datasets.CIFAR100(root=DATAROOT, train=train, transform=transform, target_transform=target_transform, download=True)
    elif dataset == 'imagenet1k':
        root = os.path.join(IMAGENET1K_ROOT, 'train' if train else 'val')
        return datasets.ImageFolder(root=root, transform=transform, target_transform=target_transform)
    else:
        raise AssertionError('This code should not be run.')
    
def get_mean_std(dataset: str, as_tensor: bool=False):
    dataset = dataset.lower()
    check_dataset_support(dataset)
    
    if dataset == 'mnist':
        mean, std = (0.1307,), (0.3081,)
    elif dataset == 'mnist_3ch':
        mean, std = (0.1307, 0.1307, 0.1307), (0.3081, 0.3081 ,0.3081)
    elif dataset == 'cifar10':
        mean, std = (0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)
    elif dataset == 'cifar100':
        mean, std = (0.5071, 0.4867, 0.4408), (0.2675, 0.2565, 0.2761)
    elif dataset == 'imagenet1k':
        mean, std = (0.485, 0.456, 0.406), (0.229, 0.224, 0.225)
    else:
        raise AssertionError('This code should not be run.')
    
    if as_tensor:
        return torch.tensor(mean).view(1, 1, -1), torch.tensor(std).view(1, 1, -1)
    else:
        return mean, std

def get_categories(dataset: str):
    dataset = dataset.lower()
    check_dataset_support(dataset)
    
    if dataset == 'mnist':
        cats = [str(i) for i in range(10)]
    elif dataset == 'mnist_3ch':
        cats = [str(i) for i in range(10)]
    elif dataset == 'cifar10':
        cats = ['plane', 'car', 'bird', 'cat', 'deer', 'dog', 'frog', 'horse', 'ship', 'truck']
    elif dataset == 'cifar100':
        cats = sorted(['beaver', 'dolphin', 'otter', 'seal', 'whale',  # ......................| aquatic mammals
                       'aquarium' 'fish', 'flatfish', 'ray', 'shark', 'trout',  # .............| fish
                       'orchids', 'poppies', 'roses', 'sunflowers', 'tulips', # ...............| flowers
                       'bottles', 'bowls', 'cans', 'cups', 'plates', # ........................| food containers
                       'apples', 'mushrooms', 'oranges', 'pears', 'sweet peppers', # ..........| fruit and vegetables
                       'clock', 'computer' 'keyboard', 'lamp', 'telephone', 'television', # ...| household electrical devices
                       'bed', 'chair', 'couch', 'table', 'wardrobe', # ........................| household furniture
                       'bee', 'beetle', 'butterfly', 'caterpillar', 'cockroach', # ............| insects
                       'bear', 'leopard', 'lion', 'tiger', 'wolf', # ..........................| large carnivores
                       'bridge', 'castle', 'house', 'road', 'skyscraper', # ...................| large man-made outdoor things
                       'cloud', 'forest', 'mountain', 'plain', 'sea', # .......................| large natural outdoor scenes
                       'camel', 'cattle', 'chimpanzee', 'elephant', 'kangaroo', # .............| large omnivores and herbivores
                       'fox', 'porcupine', 'possum', 'raccoon', 'skunk', # ....................| medium-sized mammals
                       'crab', 'lobster', 'snail', 'spider', 'worm', # ........................| non-insect invertebrates
                       'baby', 'boy', 'girl', 'man', 'woman', # ...............................| people
                       'crocodile', 'dinosaur', 'lizard', 'snake', 'turtle', # ................| reptiles
                       'hamster', 'mouse', 'rabbit', 'shrew', 'squirrel', # ...................| small mammals
                       'maple', 'oak', 'palm', 'pine', 'willow', # ............................| trees
                       'bicycle', 'bus', 'motorcycle', 'pickup truck', 'train', # .............| vehicles 1
                       'lawn-mower', 'rocket', 'streetcar', 'tank', 'tractor' # ...............| vehicles 2
        ])
    elif dataset == 'imagenet1k':
        with open(os.path.join(DATAROOT, 'imagenet1k_categories.txt'), 'r') as file:
            cats = eval(file.readline())
    else:
        raise AssertionError('This code should not be run.')
    
    return cats

def get_num_input_channels(dataset: str):
    dataset = dataset.lower()
    check_dataset_support(dataset)
    
    if dataset in {'mnist'}:
        return 1
    elif dataset in {'mnist_3ch', 'cifar10', 'cifar100', 'imagenet1k'}:
        return 3
    else:
        raise AssertionError('This code should not be run.')


==> anc/code/data/augmentations.py <==
import os
from functools import partial
from omegaconf import OmegaConf
import torch
import numpy as np
from torchvision import transforms
from torchvision import models as tv_models
from PIL import Image


class RandomNoise:
    def __init__(self, mean, std):
        if isinstance(mean, (int, float)):
            mean = (mean,)
        if isinstance(std, (int, float)):
            std = (std,)
        
        self.mean = np.array(mean)
        self.std = np.array(std)
        
    def __call__(self, x):
        if isinstance(x, np.ndarray):
            img = x
        elif isinstance(x, Image.Image):
            img = np.array(x, dtype=np.uint8).astype(np.float32) / 255.0
        elif isinstance(x, torch.Tensor):
            img = x.permute(1, 2, 0).numpy()
        else:
            raise TypeError(f'\'x\' (position 1) must be ndarray, Image or Tensor, not {type(x)}.')
        
        mean = self.mean.reshape(1, 1, -1)
        std = self.std.reshape(1, 1, -1)
        img = (img + np.random.randn(*img.shape)) * std + mean
        
        if isinstance(x, np.ndarray):
            return img
        elif isinstance(x, Image.Image):
            img = img * 255.0
            img = img.astype(np.uint8)
            return Image.fromarray(img)
        elif isinstance(x, torch.Tensor):
            return torch.from_numpy(img).permute(2, 0, 1)


augmentations = {
    'resize':           transforms.Resize,
    'center_crop':      transforms.CenterCrop,
    'random_crop':      transforms.RandomCrop,
    'h_flip':           transforms.RandomHorizontalFlip,
    'v_flip':           transforms.RandomVerticalFlip,
    'auto_cifar10':     partial(transforms.AutoAugment, transforms.AutoAugmentPolicy.CIFAR10),
    'auto_imagenet':    partial(transforms.AutoAugment, transforms.AutoAugmentPolicy.IMAGENET),
    
    'random_noise':     RandomNoise,
    
    'tv_vgg16':         tv_models.VGG16_Weights.IMAGENET1K_V1.transforms,
    'tv_vgg19':         tv_models.VGG19_Weights.IMAGENET1K_V1.transforms,
    'tv_resnet50':      tv_models.ResNet50_Weights.IMAGENET1K_V1.transforms,
    'tv_resnet101':     tv_models.ResNet101_Weights.IMAGENET1K_V1.transforms,
    'tv_resnet152':     tv_models.ResNet152_Weights.IMAGENET1K_V1.transforms,
    'tv_inception_v3':  tv_models.Inception_V3_Weights.IMAGENET1K_V1.transforms,
}

def register_augmentation(key, augmentation):
    if key in augmentations:
        raise KeyError(f'This key has value: {augmentation!r}.')

    augmentations[key] = augmentation

def build_transform(*names):
    filenames = []
    
    base_cfg = OmegaConf.create()
    for name in names:
        if not name.endswith('.yaml'):
            name += '.yaml'
        filenames.append(name)
        
        cfg = OmegaConf.load(os.path.join('./cfg/aug/', name))
        base_cfg.merge_with(cfg)

    transform = []
    for key, kwargs in base_cfg.items():
        if key in augmentations:
            if kwargs is None:
                kwargs = {}
            transform.append(augmentations[key](**kwargs))
        else:
            raise KeyError(f'Unknown augmentation: "{key}".')
        
    return transform, filenames


if __name__ == '__main__':
    from PIL import Image
    img = np.random.randint(255, size=(32, 32, 3), dtype=np.uint8)
    img = Image.fromarray(img)
    
    trans = RandomNoise(mean=0, std=1)
    trans(img)


==> anc/code/data/imagenet1k_categories.txt <==
['tench', 'goldfish', 'great white shark', 'tiger shark', 'hammerhead', 'electric ray', 'stingray', 'cock', 'hen', 'ostrich', 'brambling', 'goldfinch', 'house finch', 'junco', 'indigo bunting', 'robin', 'bulbul', 'jay', 'magpie', 'chickadee', 'water ouzel', 'kite', 'bald eagle', 'vulture', 'great grey owl', 'European fire salamander', 'common newt', 'eft', 'spotted salamander', 'axolotl', 'bullfrog', 'tree frog', 'tailed frog', 'loggerhead', 'leatherback turtle', 'mud turtle', 'terrapin', 'box turtle', 'banded gecko', 'common iguana', 'American chameleon', 'whiptail', 'agama', 'frilled lizard', 'alligator lizard', 'Gila monster', 'green lizard', 'African chameleon', 'Komodo dragon', 'African crocodile','American alligator', 'triceratops', 'thunder snake', 'ringneck snake', 'hognose snake', 'green snake', 'king snake', 'garter snake', 'water snake', 'vine snake', 'night snake', 'boa constrictor', 'rock python', 'Indian cobra', 'green mamba', 'sea snake', 'horned viper', 'diamondback', 'sidewinder', 'trilobite', 'harvestman', 'scorpion', 'black and gold garden spider', 'barn spider', 'garden spider', 'black widow', 'tarantula', 'wolf spider', 'tick', 'centipede', 'black grouse', 'ptarmigan', 'ruffed grouse', 'prairie chicken', 'peacock', 'quail', 'partridge', 'African grey', 'macaw', 'sulphur-crested cockatoo','lorikeet', 'coucal', 'bee eater', 'hornbill', 'hummingbird', 'jacamar', 'toucan', 'drake', 'red-breasted merganser', 'goose', 'black swan', 'tusker', 'echidna', 'platypus', 'wallaby', 'koala', 'wombat', 'jellyfish', 'sea anemone', 'brain coral', 'flatworm', 'nematode', 'conch', 'snail', 'slug', 'sea slug', 'chiton', 'chambered nautilus', 'Dungeness crab', 'rock crab', 'fiddler crab', 'king crab', 'American lobster', 'spiny lobster', 'crayfish', 'hermit crab', 'isopod', 'white stork', 'black stork', 'spoonbill', 'flamingo', 'little blue heron', 'American egret', 'bittern', 'crane', 'limpkin', 'European gallinule', 'American coot', 'bustard', 'ruddy turnstone', 'red-backed sandpiper', 'redshank', 'dowitcher', 'oystercatcher', 'pelican', 'king penguin', 'albatross', 'grey whale', 'killer whale', 'dugong', 'sea lion', 'Chihuahua', 'Japanese spaniel', 'Maltese dog', 'Pekinese', 'Shih-Tzu', 'Blenheim spaniel', 'papillon', 'toy terrier', 'Rhodesian ridgeback', 'Afghan hound', 'basset', 'beagle', 'bloodhound', 'bluetick', 'black-and-tan coonhound', 'Walker hound', 'English foxhound', 'redbone', 'borzoi', 'Irish wolfhound', 'Italian greyhound', 'whippet', 'Ibizan hound', 'Norwegian elkhound','otterhound', 'Saluki', 'Scottish deerhound', 'Weimaraner', 'Staffordshire bullterrier', 'American Staffordshire terrier', 'Bedlington terrier', 'Border terrier', 'Kerry blue terrier', 'Irish terrier', 'Norfolk terrier', 'Norwich terrier', 'Yorkshire terrier', 'wire-haired fox terrier','Lakeland terrier', 'Sealyham terrier', 'Airedale', 'cairn', 'Australian terrier', 'Dandie Dinmont', 'Boston bull', 'miniature schnauzer', 'giant schnauzer', 'standard schnauzer', 'Scotch terrier', 'Tibetan terrier', 'silky terrier', 'soft-coated wheaten terrier', 'West Highland white terrier', 'Lhasa', 'flat-coated retriever', 'curly-coated retriever', 'golden retriever', 'Labrador retriever', 'Chesapeake Bay retriever', 'German short-haired pointer', 'vizsla', 'English setter', 'Irish setter', 'Gordon setter', 'Brittany spaniel', 'clumber', 'English springer', 'Welsh springer spaniel', 'cocker spaniel','Sussex spaniel', 'Irish water spaniel', 'kuvasz', 'schipperke', 'groenendael', 'malinois', 'briard', 'kelpie', 'komondor','Old English sheepdog', 'Shetland sheepdog', 'collie', 'Border collie', 'Bouvier des Flandres', 'Rottweiler', 'German shepherd', 'Doberman', 'miniature pinscher', 'Greater Swiss Mountain dog', 'Bernese mountain dog', 'Appenzeller', 'EntleBucher', 'boxer', 'bull mastiff', 'Tibetan mastiff', 'French bulldog', 'Great Dane', 'Saint Bernard', 'Eskimo dog', 'malamute', 'Siberian husky', 'dalmatian', 'affenpinscher', 'basenji', 'pug', 'Leonberg', 'Newfoundland', 'Great Pyrenees', 'Samoyed', 'Pomeranian', 'chow', 'keeshond', 'Brabancon griffon', 'Pembroke', 'Cardigan', 'toy poodle', 'miniature poodle', 'standard poodle', 'Mexican hairless', 'timber wolf', 'white wolf', 'red wolf', 'coyote', 'dingo', 'dhole', 'African hunting dog', 'hyena', 'red fox', 'kit fox', 'Arctic fox', 'grey fox', 'tabby', 'tiger cat', 'Persian cat', 'Siamese cat', 'Egyptian cat', 'cougar', 'lynx', 'leopard', 'snow leopard', 'jaguar', 'lion', 'tiger', 'cheetah', 'brown bear', 'American black bear', 'ice bear', 'sloth bear', 'mongoose', 'meerkat', 'tiger beetle', 'ladybug', 'ground beetle', 'long-horned beetle', 'leaf beetle', 'dung beetle', 'rhinoceros beetle', 'weevil', 'fly', 'bee', 'ant', 'grasshopper', 'cricket', 'walking stick', 'cockroach', 'mantis', 'cicada', 'leafhopper', 'lacewing', 'dragonfly', 'damselfly', 'admiral', 'ringlet', 'monarch', 'cabbage butterfly', 'sulphur butterfly', 'lycaenid', 'starfish', 'sea urchin', 'sea cucumber', 'wood rabbit', 'hare', 'Angora', 'hamster', 'porcupine', 'fox squirrel', 'marmot', 'beaver', 'guinea pig', 'sorrel', 'zebra', 'hog', 'wild boar', 'warthog', 'hippopotamus', 'ox', 'water buffalo', 'bison', 'ram', 'bighorn', 'ibex', 'hartebeest', 'impala', 'gazelle', 'Arabian camel', 'llama', 'weasel', 'mink', 'polecat', 'black-footed ferret', 'otter', 'skunk', 'badger', 'armadillo', 'three-toed sloth', 'orangutan', 'gorilla', 'chimpanzee', 'gibbon', 'siamang', 'guenon', 'patas', 'baboon', 'macaque', 'langur', 'colobus', 'proboscis monkey', 'marmoset', 'capuchin', 'howler monkey', 'titi', 'spider monkey', 'squirrel monkey', 'Madagascar cat', 'indri', 'Indian elephant', 'African elephant', 'lesser panda', 'giant panda', 'barracouta', 'eel', 'coho', 'rock beauty', 'anemone fish', 'sturgeon', 'gar', 'lionfish', 'puffer', 'abacus', 'abaya', 'academic gown', 'accordion', 'acoustic guitar', 'aircraft carrier', 'airliner', 'airship', 'altar', 'ambulance', 'amphibian', 'analog clock', 'apiary', 'apron', 'ashcan', 'assault rifle', 'backpack', 'bakery', 'balance beam', 'balloon', 'ballpoint', 'Band Aid', 'banjo', 'bannister', 'barbell', 'barber chair', 'barbershop', 'barn', 'barometer', 'barrel', 'barrow', 'baseball', 'basketball', 'bassinet', 'bassoon', 'bathing cap', 'bath towel', 'bathtub', 'beach wagon', 'beacon', 'beaker', 'bearskin', 'beer bottle', 'beer glass', 'bell cote', 'bib', 'bicycle-built-for-two', 'bikini', 'binder', 'binoculars', 'birdhouse', 'boathouse', 'bobsled', 'bolo tie', 'bonnet', 'bookcase', 'bookshop', 'bottlecap', 'bow', 'bow tie', 'brass', 'brassiere', 'breakwater', 'breastplate', 'broom', 'bucket', 'buckle', 'bulletproof vest', 'bullet train', 'butcher shop', 'cab', 'caldron', 'candle', 'cannon', 'canoe', 'can opener', 'cardigan', 'car mirror', 'carousel', "carpenter's kit", 'carton', 'car wheel', 'cash machine', 'cassette', 'cassette player', 'castle', 'catamaran', 'CD player', 'cello', 'cellular telephone', 'chain', 'chainlink fence', 'chain mail', 'chain saw', 'chest', 'chiffonier', 'chime', 'china cabinet', 'Christmas stocking', 'church', 'cinema', 'cleaver', 'cliff dwelling', 'cloak', 'clog', 'cocktail shaker', 'coffee mug', 'coffeepot', 'coil', 'combination lock', 'computer keyboard', 'confectionery', 'container ship', 'convertible', 'corkscrew', 'cornet', 'cowboy boot', 'cowboy hat', 'cradle', 'crane', 'crash helmet', 'crate', 'crib', 'Crock Pot', 'croquet ball', 'crutch', 'cuirass', 'dam', 'desk', 'desktop computer', 'dial telephone', 'diaper', 'digital clock', 'digital watch', 'dining table', 'dishrag', 'dishwasher', 'disk brake', 'dock', 'dogsled', 'dome', 'doormat', 'drilling platform', 'drum', 'drumstick', 'dumbbell', 'Dutch oven', 'electric fan', 'electric guitar', 'electric locomotive', 'entertainment center', 'envelope', 'espresso maker', 'face powder', 'feather boa', 'file', 'fireboat', 'fire engine', 'fire screen', 'flagpole', 'flute', 'folding chair', 'football helmet', 'forklift', 'fountain', 'fountain pen', 'four-poster', 'freight car', 'French horn', 'frying pan', 'fur coat', 'garbage truck', 'gasmask', 'gas pump', 'goblet', 'go-kart', 'golf ball', 'golfcart', 'gondola', 'gong', 'gown', 'grand piano', 'greenhouse', 'grille', 'grocery store', 'guillotine', 'hair slide', 'hair spray', 'half track', 'hammer', 'hamper', 'hand blower', 'hand-held computer', 'handkerchief', 'hard disc', 'harmonica', 'harp', 'harvester', 'hatchet', 'holster', 'home theater', 'honeycomb', 'hook', 'hoopskirt', 'horizontal bar', 'horse cart', 'hourglass', 'iPod', 'iron', "jack-o'-lantern", 'jean', 'jeep', 'jersey', 'jigsaw puzzle', 'jinrikisha', 'joystick', 'kimono', 'knee pad', 'knot', 'lab coat', 'ladle', 'lampshade', 'laptop', 'lawn mower', 'lens cap', 'letter opener', 'library', 'lifeboat', 'lighter', 'limousine', 'liner', 'lipstick', 'Loafer', 'lotion', 'loudspeaker', 'loupe', 'lumbermill', 'magnetic compass', 'mailbag', 'mailbox', 'maillot', 'maillot', 'manhole cover', 'maraca', 'marimba', 'mask', 'matchstick', 'maypole', 'maze', 'measuring cup', 'medicine chest', 'megalith', 'microphone', 'microwave', 'military uniform', 'milk can', 'minibus', 'miniskirt', 'minivan', 'missile', 'mitten', 'mixing bowl', 'mobile home', 'Model T', 'modem', 'monastery', 'monitor', 'moped', 'mortar', 'mortarboard', 'mosque', 'mosquito net', 'motor scooter', 'mountain bike', 'mountain tent', 'mouse', 'mousetrap', 'moving van', 'muzzle', 'nail', 'neck brace', 'necklace', 'nipple', 'notebook', 'obelisk', 'oboe', 'ocarina', 'odometer', 'oil filter', 'organ', 'oscilloscope', 'overskirt', 'oxcart', 'oxygen mask', 'packet', 'paddle', 'paddlewheel', 'padlock', 'paintbrush', 'pajama', 'palace', 'panpipe', 'paper towel', 'parachute', 'parallel bars', 'park bench', 'parking meter', 'passenger car', 'patio', 'pay-phone', 'pedestal', 'pencil box', 'pencil sharpener', 'perfume', 'Petri dish', 'photocopier', 'pick', 'pickelhaube', 'picket fence', 'pickup', 'pier', 'piggy bank', 'pill bottle', 'pillow', 'ping-pong ball', 'pinwheel', 'pirate', 'pitcher', 'plane', 'planetarium', 'plastic bag', 'plate rack', 'plow', 'plunger', 'Polaroid camera', 'pole', 'police van', 'poncho', 'pool table', 'pop bottle', 'pot', "potter's wheel", 'power drill', 'prayer rug', 'printer', 'prison', 'projectile', 'projector', 'puck', 'punching bag', 'purse', 'quill', 'quilt', 'racer', 'racket', 'radiator', 'radio', 'radio telescope', 'rain barrel', 'recreational vehicle', 'reel', 'reflex camera', 'refrigerator', 'remote control', 'restaurant', 'revolver', 'rifle', 'rocking chair', 'rotisserie', 'rubber eraser', 'rugby ball', 'rule', 'running shoe', 'safe', 'safety pin', 'saltshaker', 'sandal', 'sarong', 'sax', 'scabbard', 'scale', 'school bus', 'schooner', 'scoreboard', 'screen', 'screw', 'screwdriver', 'seat belt', 'sewing machine', 'shield', 'shoe shop', 'shoji', 'shopping basket', 'shopping cart', 'shovel', 'shower cap', 'shower curtain', 'ski', 'ski mask', 'sleeping bag', 'slide rule', 'sliding door', 'slot', 'snorkel', 'snowmobile', 'snowplow', 'soap dispenser', 'soccer ball', 'sock', 'solar dish', 'sombrero', 'soup bowl', 'space bar', 'space heater', 'space shuttle', 'spatula', 'speedboat', 'spider web', 'spindle', 'sports car', 'spotlight', 'stage', 'steam locomotive', 'steel arch bridge', 'steel drum', 'stethoscope', 'stole', 'stone wall', 'stopwatch', 'stove', 'strainer', 'streetcar', 'stretcher', 'studio couch', 'stupa', 'submarine', 'suit', 'sundial', 'sunglass', 'sunglasses', 'sunscreen', 'suspension bridge', 'swab', 'sweatshirt', 'swimming trunks', 'swing', 'switch', 'syringe', 'table lamp', 'tank', 'tape player', 'teapot', 'teddy', 'television', 'tennis ball', 'thatch', 'theater curtain', 'thimble', 'thresher', 'throne', 'tile roof', 'toaster', 'tobacco shop', 'toilet seat', 'torch', 'totem pole', 'tow truck', 'toyshop', 'tractor', 'trailer truck', 'tray', 'trench coat', 'tricycle', 'trimaran', 'tripod', 'triumphal arch', 'trolleybus', 'trombone', 'tub', 'turnstile', 'typewriter keyboard', 'umbrella', 'unicycle', 'upright', 'vacuum', 'vase', 'vault', 'velvet', 'vending machine', 'vestment', 'viaduct', 'violin', 'volleyball', 'waffle iron', 'wall clock', 'wallet', 'wardrobe', 'warplane', 'washbasin', 'washer', 'water bottle', 'water jug', 'water tower', 'whiskey jug', 'whistle', 'wig', 'window screen', 'window shade', 'Windsor tie', 'wine bottle', 'wing', 'wok', 'wooden spoon', 'wool', 'worm fence', 'wreck', 'yawl', 'yurt', 'web site', 'comic book', 'crossword puzzle', 'street sign', 'traffic light', 'book jacket', 'menu', 'plate', 'guacamole', 'consomme', 'hot pot', 'trifle', 'ice cream', 'ice lolly', 'French loaf', 'bagel', 'pretzel', 'cheeseburger', 'hotdog', 'mashed potato', 'head cabbage', 'broccoli', 'cauliflower', 'zucchini', 'spaghetti squash', 'acorn squash', 'butternut squash', 'cucumber', 'artichoke', 'bell pepper', 'cardoon', 'mushroom', 'Granny Smith', 'strawberry', 'orange', 'lemon', 'fig', 'pineapple', 'banana', 'jackfruit', 'custard apple', 'pomegranate', 'hay', 'carbonara', 'chocolate sauce', 'dough', 'meat loaf', 'pizza', 'potpie', 'burrito', 'red wine', 'espresso', 'cup', 'eggnog', 'alp', 'bubble', 'cliff', 'coral reef', 'geyser', 'lakeside', 'promontory', 'sandbar', 'seashore', 'valley', 'volcano', 'ballplayer', 'groom', 'scuba diver', 'rapeseed', 'daisy', "yellow lady's slipper", 'corn', 'acorn', 'hip', 'buckeye', 'coral fungus', 'agaric', 'gyromitra', 'stinkhorn', 'earthstar', 'hen-of-the-woods', 'bolete', 'ear', 'toilet tissue']

==> anc/code/data/imagenet1k_labels/version <==
3


==> anc/code/data/samplers.py <==
import torch
from torch.utils.data import Dataset, Sampler


class ClassUniformSampler(Sampler):
    def __init__(self, data_source: Dataset, shuffle: bool=True):
        self.data_source = data_source
        self.shuffle = shuffle
        
        label_indices = {}
        for i, (_, label) in enumerate(self.data_source):
            if label not in label_indices:
                label_indices[label] = []
            label_indices[label].append(i)
        self.label_indices = [(label, torch.tensor(indices).long()) for label, indices in label_indices.items()]
        
    def __iter__(self):
        if self.shuffle:
            label_indices = [(label, indices[torch.randperm(len(indices))].tolist()) for label, indices in self.label_indices]
        else:
            label_indices = [(label, indices.tolist()) for label, indices in self.label_indices]
            
        while len(label_indices):
            to_del = []
            for i, (_, indices) in enumerate(label_indices):
                yield indices[0]
                
                if len(indices) == 1:
                    to_del.append(i)
                else:
                    indices.pop(0)
            
            for i in sorted(to_del, reverse=True):
                label_indices.pop(i)

    def __len__(self):
        return len(self.data_source)
    

from torch.utils.data import DataLoader, RandomSampler, BatchSampler
from torchvision.datasets import CIFAR10
                
dataset = CIFAR10('./data', train=True)
# sampler = ClassUniformSampler(dataset)
sampler = RandomSampler(dataset)
batch_sampler = BatchSampler(sampler, batch_size=4096, drop_last=False)
loader = DataLoader(dataset, batch_sampler=batch_sampler)

for inputs, targets in loader:
    print(targets)
    exit()


==> anc/code/evaluation.py <==
'''Train CIFAR10 with PyTorch.'''
import torch
import torch.nn.functional as F

import torchvision
import torchvision.transforms as transforms

import argparse
import logging
from pathlib import Path
from tqdm import tqdm
import numpy as np
import matplotlib.pyplot as plt

import models, data 


def test(checkpoint: str, pert_checkpoint: str, tag: str, 
         device: str, visualize: bool=False, shuffle: bool=False, budget: float=-1):
    if pert_checkpoint is None:
        pert_checkpoint = checkpoint
    
    args = argparse.Namespace(
        checkpoint=checkpoint,
        pert_checkpoint=pert_checkpoint,
        tag=tag,
        device=device,
        visualize=visualize,
        shuffle=shuffle,
        budget=budget,
    )
    
    # Paths
    ckpt_dir = Path('./log').joinpath(args.checkpoint)
    ckpt_filename = ckpt_dir.joinpath('ckpt.pth')
    exp_dir = ckpt_dir.joinpath(args.tag)
    vis_dir = exp_dir.joinpath('visualization')
    log_filename = exp_dir.joinpath('eval.log')
    vis_dir.mkdir(parents=False, exist_ok=True)
    pert_dist_filename = vis_dir.joinpath('perturbation_distribution.png')
    pred_dist_filename = vis_dir.joinpath('prediction_distribution.png')
    pert_exp_dir = Path('./log', args.pert_checkpoint, args.tag)
    uap_filename = pert_exp_dir.joinpath('ckpt.pth')

    # Logging
    logger = logging.getLogger('EVAL')
    logger.setLevel(logging.INFO)
    formatter = logging.Formatter('%(asctime)s - %(message)s')
    file_handler = logging.FileHandler(log_filename)
    file_handler.setLevel(logging.INFO)
    file_handler.setFormatter(formatter)
    logger.addHandler(file_handler)

    def _print(*args, sep=' '):
        str_args = [str(arg) for arg in args]
        line = sep.join(str_args)
        logger.info(line)
        print(line)

    _print(args)

    # Device & Checkpoints
    print('==> LOADING CHECKPOINTS')
    DEVICE = args.device
    if DEVICE.lower().startswith('cuda'):
        torch.cuda.set_device(DEVICE)

    checkpoint = torch.load(ckpt_filename)
    uap_checkpoint = torch.load(uap_filename)
    _print('[Arguments]')
    if 'args' in checkpoint:
        _print('Victim:', checkpoint['args'])
    else:
        _print('Victim: unrecorded')
    if 'args' in uap_checkpoint:
        _print('UAP:', uap_checkpoint['args'])
    else:
        _print('UAP: unrecorded')

    # Dataset
    print('==> PREPAIRING DATA')
    testset = data.get_dataset(checkpoint['args'].dataset, train=False, transform=transforms.ToTensor())
    testloader = torch.utils.data.DataLoader(testset, batch_size=100, shuffle=False, num_workers=4)
    categories = data.get_categories(checkpoint['args'].dataset)
    num_categories = len(categories)

    # Model
    print('==> BUILDING MODEL')
    model = models.get_model(checkpoint['model']).eval().to(DEVICE)
    model.load_state_dict(checkpoint['net'])
    uap = uap_checkpoint['uap'].to(DEVICE)
    
    if args.shuffle:
        pert_shape = uap.shape
        uap = uap.flatten(start_dim=2)
        pixel_indices = torch.randperm(n=uap.size(2)).long()
        uap = uap[:, :, pixel_indices]
        uap = uap.view(*pert_shape)
    if args.budget != -1:
        budget = args.budget / 255.0
        uap = uap.clamp(-budget, budget)

    with torch.no_grad():
        total_loss = 0
        correct_c, correct_u = 0, 0
        fooled, total = 0, 0
        confusion_mat_gt2clean = torch.zeros(num_categories, num_categories)
        confusion_mat_gt2uap = torch.zeros(num_categories, num_categories)
        confusion_mat_clean2uap = torch.zeros(num_categories, num_categories)
        with tqdm(testloader, desc='EVAL') as progress_bar:
            for inputs, targets in progress_bar:
                batch_size = inputs.size(0)
                
                inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)
                inputs_adv = torch.add(inputs, uap)
                
                inputs_all = torch.cat([inputs, inputs_adv], dim=0)
                inputs_all = torch.clamp(inputs_all, 
                                         min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                         max=inputs.amax(dim=(0, 2, 3), keepdim=True))
                outputs_all = model(inputs_all)
                outputs_c, outputs_u = outputs_all.split(split_size=batch_size, dim=0)
                
                outputs_c = model(inputs)
                outputs_u = model(inputs_adv)
                
                predicted_c = outputs_c.argmax(dim=1).float()
                predicted_u = outputs_u.argmax(dim=1).float()
                
                targets = targets.float()
                total_loss = F.cross_entropy(predicted_c, targets, reduction='sum')
                
                total += inputs.size(0)
                correct_c += (predicted_c == targets).sum().item()
                correct_u += (predicted_u == targets).sum().item()
                fooled += (predicted_c != predicted_u).sum().item()
                
                for gt, class_c, class_u in zip(targets.cpu().long(), predicted_c.cpu().long(), predicted_u.cpu().long()):
                    confusion_mat_gt2clean[gt, class_c] += 1
                    confusion_mat_gt2uap[gt, class_u] += 1
                    confusion_mat_clean2uap[class_c, class_u] += 1

                mean_loss = total_loss / total
                accuracy_c = correct_c / total * 100
                accuracy_u = correct_u / total * 100
                fooling_rate = fooled / total * 100
                postfix_str = f'loss: {mean_loss:.3f} | v_acc: {accuracy_c:.3f} | fr: {fooling_rate:.3f}'
                progress_bar.set_postfix_str(postfix_str)
            
            _print( '[Victim]')
            _print(f'Cross entropy: {mean_loss:.4f}')
            _print(f'Accuracy:      {accuracy_c:.4f}%')
            _print( '[UAP]')
            _print(f'Accuracy:      {accuracy_u:.4f}%')
            _print(f'Fooling rate:  {fooling_rate:.4f}%')
            _print(f'L1-norm:       {uap.norm(p=1):.4f}')
            _print(f'Inf-norm:      {uap.norm(p=np.inf):.4f}')
            
        if args.visualize:
            uap = uap[0].cpu()
            
            print('==> VISUALIZATION')
            # Perturbation distribution
            print('Plotting perturbation distribution...')
            channels = [uap[0], uap[1], uap[2]]
            labels = ['r', 'g', 'b']
            colors = ['#F66', '#6F6', '#66F']
            plt.subplot(2, 2, 1)
            plt.title('perturbation')
            plt.imshow(uap.permute(1, 2, 0))

            plt.subplot(2, 2, 2)
            plt.title('grayscale')
            plt.hist(uap.mean(dim=0).view(-1), color='#666')

            for i, (channel, label, color) in enumerate(zip(channels, labels, colors), start=4):
                plt.subplot(2, 3, i)
                plt.title(label)
                plt.hist(channel.view(-1), color=color)
            plt.savefig(pert_dist_filename)
            
            if num_categories == 10:
                print('Plotting confusion matrices...')
                mats = (confusion_mat_gt2clean, confusion_mat_gt2uap, confusion_mat_clean2uap)
                titles = ('GT-Clean', 'UAP-GT', 'UAP-Clean')
                cmaps = ('YlGn', 'GnBu', 'OrRd')
                labels = (('GT', 'Clean'), ('UAP', 'GT'), ('UAP', 'Clean'))

                size = torch.tensor([len(mats), 1]) * 6
                plt.figure(figsize=size)
                for i, (mat, (x_label, y_label), title, cmap) in enumerate(zip(mats, labels, titles, cmaps), start=1):
                    ax = plt.subplot(1, len(mats), i)
                    
                    plt.title(title)
                    ax.matshow(mat, cmap=cmap)
                    for y in range(mat.size(0)):
                        for x in range(mat.size(1)):
                            ax.text(x, y, '%d' % mat[y, x], va='center', ha='center')
                    ax.set_xlabel(x_label)
                    ax.set_ylabel(y_label)
                    ax.xaxis.set_label_position('top')
                    ax.set_xticks(range(num_categories))
                    ax.set_yticks(range(num_categories))
                    ax.set_xticklabels(categories, rotation=30, ha='left')
                    ax.set_yticklabels(categories, rotation=30)
            else:
                print('Plotting prediction histograms...')
                gt_count = confusion_mat_gt2clean.sum(dim=1)
                out_count = confusion_mat_gt2clean.sum(dim=0)
                uap_count = confusion_mat_clean2uap.sum(dim=0)
                
                counts = [gt_count, out_count, uap_count]
                labels = ['GT', 'Clean', 'UAP']
                colors = ['#3CC', '#C3C', '#CC3']

                uap_count_std = uap_count.float().std()
                peak_indices = torch.nonzero(uap_count > uap_count_std).squeeze()
                peak_out_count = out_count[peak_indices]
                peak_uap_count = uap_count[peak_indices]
                peaks = [None, peak_out_count, peak_uap_count]

                plt.figure(figsize=(10, 6))
                for i, (count, label, peak, color) in enumerate(zip(counts, labels, peaks, colors), start=1):
                    plt.subplot(len(counts), 1, i)
                    plt.title(label)
                    plt.bar(x=range(len(categories)), height=count, color=color)
                    if peak is not None:
                        plt.bar(x=peak_indices, height=peak, color='red')
            plt.savefig(pred_dist_filename)
            
    return accuracy_u, fooling_rate


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='PyTorch CIFAR10 UAP Evaluation')
    parser.add_argument('--device', type=str, default='cuda:0')
    parser.add_argument('--checkpoint', type=str, required=True)
    parser.add_argument('--pert-checkpoint', type=str, default=None)
    parser.add_argument('--tag', type=str, required=True)
    parser.add_argument('--shuffle', action='store_true', default=False)
    parser.add_argument('--budget', type=float, default=-1)
    parser.add_argument('--visualize', '-v', action='store_true', default=False)
    
    acc_u, fr = test(**vars(parser.parse_args()))
    neg_acc = 100.0 - acc_u


==> anc/code/hyp_test.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "\n",
    "import pandas as pd\n",
    "import pingouin as pg\n",
    "\n",
    "from pathlib import Path\n",
    "from glob import glob\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import cm\n",
    "plt.rcParams['figure.constrained_layout.use'] = True\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams['font.size'] = 13\n",
    "\n",
    "import plotly.graph_objects as go\n",
    "from IPython import display"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "ANOVA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "def do_anova(table, threshold=0.01, print_now=False, index=None, columns=None):\n",
    "    df = pd.DataFrame(table, index=index, columns=columns)\n",
    "    result = pg.rm_anova(df).loc[0]\n",
    "    f_value = result['F']\n",
    "    p_value = result['p-unc']\n",
    "    significance = 'significant' if p_value < threshold else 'not significant'\n",
    "    \n",
    "    if print_now:\n",
    "        display.display(display.Latex(f'$p$-value={p_value:.4E}'))\n",
    "        # print(f'{p_value=:.4E}')\n",
    "        display.display(display.Latex(f'which is {significance} with $p < {threshold}$.'))\n",
    "        # print(f'Which is {significance} with p < {threshold}.')\n",
    "        display.display(df)\n",
    "    else:\n",
    "        return df, f_value, p_value, significance\n",
    "\n",
    "\n",
    "# test_table = torch.randn(4, 3)\n",
    "# test_index = list('abcd')\n",
    "# test_columns = list('ABC')\n",
    "# do_anova(test_table, index=test_index, columns=test_columns, print_now=True)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Paths"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "archs = [\n",
    "    'resnet18', 'vgg19', 'mobilenet_v2', 'resnext29_2x64d',\n",
    "    'vit', 'swin', 'toy',\n",
    "]\n",
    "arch_names = [\n",
    "    'ResNet18', 'VGG19', 'MobileNet_v2', 'ResNeXt29_2x64d',\n",
    "    'ViT', 'Swin', 'MNIST_toy',\n",
    "]\n",
    "\n",
    "algs = [\n",
    "    'rgf_sgd', 'rgf_adam', \n",
    "    'spsa_sgd', 'spsa_nag', 'spsa_adam',\n",
    "]\n",
    "alg_names = [\n",
    "    'RGF', 'RGF_Adam', \n",
    "    'SPSA', 'SPSA-GC', 'SPSA-AM',\n",
    "]\n",
    "\n",
    "datasets = [\n",
    "    'cifar10', 'cifar100', 'mnist',\n",
    "]\n",
    "dataset_names = [\n",
    "    'CIFAR-10', 'CIFAR-100', 'MNIST',\n",
    "]\n",
    "\n",
    "logdir = Path('./log')"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Evaluation"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Feasibility across Victims"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$p$-value=1.6860E-88"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "which is significant with $p < 0.01$."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ResNet18</th>\n",
       "      <th>VGG19</th>\n",
       "      <th>MobileNet_v2</th>\n",
       "      <th>ResNeXt29_2x64d</th>\n",
       "      <th>ViT</th>\n",
       "      <th>Swin</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>00</th>\n",
       "      <td>85.260002</td>\n",
       "      <td>60.680000</td>\n",
       "      <td>87.339996</td>\n",
       "      <td>88.669998</td>\n",
       "      <td>56.689999</td>\n",
       "      <td>65.230003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>01</th>\n",
       "      <td>85.739998</td>\n",
       "      <td>64.599998</td>\n",
       "      <td>88.400002</td>\n",
       "      <td>88.440002</td>\n",
       "      <td>57.779999</td>\n",
       "      <td>64.970001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>02</th>\n",
       "      <td>85.750000</td>\n",
       "      <td>66.970001</td>\n",
       "      <td>87.699997</td>\n",
       "      <td>88.919998</td>\n",
       "      <td>57.459999</td>\n",
       "      <td>66.309998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>03</th>\n",
       "      <td>85.870003</td>\n",
       "      <td>66.470001</td>\n",
       "      <td>88.099998</td>\n",
       "      <td>88.650002</td>\n",
       "      <td>57.520000</td>\n",
       "      <td>66.559998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>04</th>\n",
       "      <td>85.650002</td>\n",
       "      <td>68.120003</td>\n",
       "      <td>88.809998</td>\n",
       "      <td>88.849998</td>\n",
       "      <td>58.349998</td>\n",
       "      <td>65.830002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>05</th>\n",
       "      <td>85.750000</td>\n",
       "      <td>62.410000</td>\n",
       "      <td>87.769997</td>\n",
       "      <td>88.860001</td>\n",
       "      <td>57.200001</td>\n",
       "      <td>66.449997</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>06</th>\n",
       "      <td>85.620003</td>\n",
       "      <td>62.049999</td>\n",
       "      <td>88.419998</td>\n",
       "      <td>88.800003</td>\n",
       "      <td>57.980000</td>\n",
       "      <td>65.680000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>07</th>\n",
       "      <td>85.900002</td>\n",
       "      <td>60.880001</td>\n",
       "      <td>88.500000</td>\n",
       "      <td>88.559998</td>\n",
       "      <td>56.830002</td>\n",
       "      <td>66.790001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>08</th>\n",
       "      <td>85.919998</td>\n",
       "      <td>66.940002</td>\n",
       "      <td>88.180000</td>\n",
       "      <td>88.190002</td>\n",
       "      <td>58.669998</td>\n",
       "      <td>64.959999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>09</th>\n",
       "      <td>85.919998</td>\n",
       "      <td>64.669998</td>\n",
       "      <td>87.980003</td>\n",
       "      <td>88.589996</td>\n",
       "      <td>58.060001</td>\n",
       "      <td>65.680000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>86.230003</td>\n",
       "      <td>66.349998</td>\n",
       "      <td>87.599998</td>\n",
       "      <td>88.930000</td>\n",
       "      <td>57.160000</td>\n",
       "      <td>64.029999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>85.849998</td>\n",
       "      <td>63.720001</td>\n",
       "      <td>87.870003</td>\n",
       "      <td>88.029999</td>\n",
       "      <td>57.369999</td>\n",
       "      <td>64.809998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>85.989998</td>\n",
       "      <td>65.500000</td>\n",
       "      <td>87.489998</td>\n",
       "      <td>88.199997</td>\n",
       "      <td>58.160000</td>\n",
       "      <td>66.080002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>86.230003</td>\n",
       "      <td>65.550003</td>\n",
       "      <td>88.370003</td>\n",
       "      <td>88.720001</td>\n",
       "      <td>57.430000</td>\n",
       "      <td>65.709999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>86.000000</td>\n",
       "      <td>67.900002</td>\n",
       "      <td>87.800003</td>\n",
       "      <td>88.550003</td>\n",
       "      <td>57.840000</td>\n",
       "      <td>65.349998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>85.830002</td>\n",
       "      <td>60.250000</td>\n",
       "      <td>87.599998</td>\n",
       "      <td>88.459999</td>\n",
       "      <td>57.889999</td>\n",
       "      <td>66.620003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>85.750000</td>\n",
       "      <td>57.790001</td>\n",
       "      <td>88.510002</td>\n",
       "      <td>88.620003</td>\n",
       "      <td>57.869999</td>\n",
       "      <td>66.360001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>85.809998</td>\n",
       "      <td>52.759998</td>\n",
       "      <td>88.620003</td>\n",
       "      <td>88.910004</td>\n",
       "      <td>57.610001</td>\n",
       "      <td>66.860001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>86.370003</td>\n",
       "      <td>65.400002</td>\n",
       "      <td>88.260002</td>\n",
       "      <td>88.580002</td>\n",
       "      <td>57.919998</td>\n",
       "      <td>64.970001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>86.080002</td>\n",
       "      <td>61.630001</td>\n",
       "      <td>87.839996</td>\n",
       "      <td>88.360001</td>\n",
       "      <td>57.770000</td>\n",
       "      <td>64.830002</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     ResNet18      VGG19  MobileNet_v2  ResNeXt29_2x64d        ViT       Swin\n",
       "00  85.260002  60.680000     87.339996        88.669998  56.689999  65.230003\n",
       "01  85.739998  64.599998     88.400002        88.440002  57.779999  64.970001\n",
       "02  85.750000  66.970001     87.699997        88.919998  57.459999  66.309998\n",
       "03  85.870003  66.470001     88.099998        88.650002  57.520000  66.559998\n",
       "04  85.650002  68.120003     88.809998        88.849998  58.349998  65.830002\n",
       "05  85.750000  62.410000     87.769997        88.860001  57.200001  66.449997\n",
       "06  85.620003  62.049999     88.419998        88.800003  57.980000  65.680000\n",
       "07  85.900002  60.880001     88.500000        88.559998  56.830002  66.790001\n",
       "08  85.919998  66.940002     88.180000        88.190002  58.669998  64.959999\n",
       "09  85.919998  64.669998     87.980003        88.589996  58.060001  65.680000\n",
       "10  86.230003  66.349998     87.599998        88.930000  57.160000  64.029999\n",
       "11  85.849998  63.720001     87.870003        88.029999  57.369999  64.809998\n",
       "12  85.989998  65.500000     87.489998        88.199997  58.160000  66.080002\n",
       "13  86.230003  65.550003     88.370003        88.720001  57.430000  65.709999\n",
       "14  86.000000  67.900002     87.800003        88.550003  57.840000  65.349998\n",
       "15  85.830002  60.250000     87.599998        88.459999  57.889999  66.620003\n",
       "16  85.750000  57.790001     88.510002        88.620003  57.869999  66.360001\n",
       "17  85.809998  52.759998     88.620003        88.910004  57.610001  66.860001\n",
       "18  86.370003  65.400002     88.260002        88.580002  57.919998  64.970001\n",
       "19  86.080002  61.630001     87.839996        88.360001  57.770000  64.830002"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([85.8760, 63.5320, 88.0580, 88.5945, 57.6780, 65.7040])\n"
     ]
    }
   ],
   "source": [
    "here_archs = archs[:-1]\n",
    "arch_dirs = [logdir.joinpath(f'cifar10_{arch}_1.0', '_baselines') for arch in here_archs]\n",
    "arch_dirs[-2] = logdir.joinpath(f'cifar10_vit_1.0', 'alg', 'spsa_adam')  # ViT\n",
    "\n",
    "table = []\n",
    "for arch_n, arch_d in zip(here_archs, arch_dirs):\n",
    "    exp_dirs = sorted(glob(arch_d.joinpath('*').__str__()))\n",
    "    exp_dirs = map(Path, exp_dirs)\n",
    "    \n",
    "    fr_list = torch.tensor([torch.load(exp_d.joinpath('ckpt.pth'))['fr'] \n",
    "                            for exp_d in exp_dirs])\n",
    "    table.append(fr_list)\n",
    "table = torch.stack(table, dim=1)\n",
    "\n",
    "do_anova(table=table, print_now=True,\n",
    "         index=[f'{i:02d}' for i in range(table.size(0))], \n",
    "         columns=arch_names[:-1])\n",
    "\n",
    "print(table.mean(dim=0))"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Opitmization Algorithms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$p$-value=3.6817E-18"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "which is significant with $p < 0.01$."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>RGF</th>\n",
       "      <th>RGF_Adam</th>\n",
       "      <th>SPSA</th>\n",
       "      <th>SPSA-GC</th>\n",
       "      <th>SPSA-AM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>00</th>\n",
       "      <td>45.180000</td>\n",
       "      <td>40.740002</td>\n",
       "      <td>60.419998</td>\n",
       "      <td>50.700001</td>\n",
       "      <td>56.689999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>01</th>\n",
       "      <td>43.560001</td>\n",
       "      <td>40.630001</td>\n",
       "      <td>43.810001</td>\n",
       "      <td>50.009998</td>\n",
       "      <td>57.779999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>02</th>\n",
       "      <td>43.770000</td>\n",
       "      <td>42.360001</td>\n",
       "      <td>60.939999</td>\n",
       "      <td>49.820000</td>\n",
       "      <td>57.459999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>03</th>\n",
       "      <td>47.900002</td>\n",
       "      <td>41.529999</td>\n",
       "      <td>58.650002</td>\n",
       "      <td>49.790001</td>\n",
       "      <td>57.520000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>04</th>\n",
       "      <td>46.160000</td>\n",
       "      <td>40.270000</td>\n",
       "      <td>62.230000</td>\n",
       "      <td>50.009998</td>\n",
       "      <td>58.349998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>05</th>\n",
       "      <td>42.389999</td>\n",
       "      <td>41.040001</td>\n",
       "      <td>60.360001</td>\n",
       "      <td>49.930000</td>\n",
       "      <td>57.200001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>06</th>\n",
       "      <td>43.860001</td>\n",
       "      <td>39.310001</td>\n",
       "      <td>60.619999</td>\n",
       "      <td>50.810001</td>\n",
       "      <td>57.980000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>07</th>\n",
       "      <td>48.709999</td>\n",
       "      <td>41.869999</td>\n",
       "      <td>60.799999</td>\n",
       "      <td>49.169998</td>\n",
       "      <td>56.830002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>08</th>\n",
       "      <td>42.240002</td>\n",
       "      <td>39.549999</td>\n",
       "      <td>61.720001</td>\n",
       "      <td>50.020000</td>\n",
       "      <td>58.669998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>09</th>\n",
       "      <td>44.880001</td>\n",
       "      <td>40.070000</td>\n",
       "      <td>60.299999</td>\n",
       "      <td>50.490002</td>\n",
       "      <td>58.060001</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          RGF   RGF_Adam       SPSA    SPSA-GC    SPSA-AM\n",
       "00  45.180000  40.740002  60.419998  50.700001  56.689999\n",
       "01  43.560001  40.630001  43.810001  50.009998  57.779999\n",
       "02  43.770000  42.360001  60.939999  49.820000  57.459999\n",
       "03  47.900002  41.529999  58.650002  49.790001  57.520000\n",
       "04  46.160000  40.270000  62.230000  50.009998  58.349998\n",
       "05  42.389999  41.040001  60.360001  49.930000  57.200001\n",
       "06  43.860001  39.310001  60.619999  50.810001  57.980000\n",
       "07  48.709999  41.869999  60.799999  49.169998  56.830002\n",
       "08  42.240002  39.549999  61.720001  50.020000  58.669998\n",
       "09  44.880001  40.070000  60.299999  50.490002  58.060001"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "alg_dirs = [logdir.joinpath(f'cifar10_vit_1.0', 'alg', alg) for alg in algs]\n",
    "\n",
    "table = []\n",
    "for alg_n, alg_d in zip(alg_names, alg_dirs):\n",
    "    exp_dirs = sorted(glob(alg_d.joinpath('*').__str__()))\n",
    "    exp_dirs = map(Path, exp_dirs)\n",
    "    \n",
    "    fr_list = torch.tensor([torch.load(exp_d.joinpath('ckpt.pth'))['fr'] \n",
    "                            for exp_d in exp_dirs])\n",
    "    table.append(fr_list)\n",
    "num_exps = min(len(fr_list) for fr_list in table)\n",
    "table = [fr_list[:num_exps] for fr_list in table]\n",
    "table = torch.stack(table, dim=1)\n",
    "\n",
    "do_anova(table=table, print_now=True,\n",
    "         index=[f'{i:02d}' for i in range(table.size(0))], \n",
    "         columns=alg_names)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_56651/2596340018.py:9: UserWarning: This figure was using constrained_layout, but that is incompatible with subplots_adjust and/or tight_layout; disabling constrained_layout.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 550x350 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "std, mean = torch.std_mean(table, dim=0)\n",
    "\n",
    "plt.figure(figsize=(5.5, 3.5))\n",
    "plt.bar(range(5), mean, yerr=std, capsize=10, color=cm.get_cmap('Set1')(range(5)), alpha=0.7)\n",
    "plt.xticks(range(5), alg_names)\n",
    "plt.xlabel('Algorithms')\n",
    "plt.ylabel('ASR (%)')\n",
    "plt.ylim(20, 70)\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('./vis/significance-algs.pdf')\n",
    "plt.savefig('./vis/significance-algs.png')\n",
    "plt.show()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##### Significance of Datasets"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$p$-value=1.9648E-02"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "which is not significant with $p < 0.01$."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>CIFAR-10</th>\n",
       "      <th>CIFAR-100</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>00</th>\n",
       "      <td>85.260002</td>\n",
       "      <td>84.410004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>01</th>\n",
       "      <td>85.739998</td>\n",
       "      <td>88.459999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>02</th>\n",
       "      <td>85.750000</td>\n",
       "      <td>85.300003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>03</th>\n",
       "      <td>85.870003</td>\n",
       "      <td>88.709999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>04</th>\n",
       "      <td>85.650002</td>\n",
       "      <td>85.559998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>05</th>\n",
       "      <td>85.750000</td>\n",
       "      <td>84.849998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>06</th>\n",
       "      <td>85.620003</td>\n",
       "      <td>88.949997</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>07</th>\n",
       "      <td>85.900002</td>\n",
       "      <td>88.269997</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>08</th>\n",
       "      <td>85.919998</td>\n",
       "      <td>86.160004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>09</th>\n",
       "      <td>85.919998</td>\n",
       "      <td>85.930000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>86.230003</td>\n",
       "      <td>88.410004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>85.849998</td>\n",
       "      <td>85.180000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>85.989998</td>\n",
       "      <td>85.529999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>86.230003</td>\n",
       "      <td>88.129997</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>86.000000</td>\n",
       "      <td>86.190002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>85.830002</td>\n",
       "      <td>84.589996</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>85.750000</td>\n",
       "      <td>88.330002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>85.809998</td>\n",
       "      <td>85.959999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>86.370003</td>\n",
       "      <td>88.260002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>86.080002</td>\n",
       "      <td>87.260002</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     CIFAR-10  CIFAR-100\n",
       "00  85.260002  84.410004\n",
       "01  85.739998  88.459999\n",
       "02  85.750000  85.300003\n",
       "03  85.870003  88.709999\n",
       "04  85.650002  85.559998\n",
       "05  85.750000  84.849998\n",
       "06  85.620003  88.949997\n",
       "07  85.900002  88.269997\n",
       "08  85.919998  86.160004\n",
       "09  85.919998  85.930000\n",
       "10  86.230003  88.410004\n",
       "11  85.849998  85.180000\n",
       "12  85.989998  85.529999\n",
       "13  86.230003  88.129997\n",
       "14  86.000000  86.190002\n",
       "15  85.830002  84.589996\n",
       "16  85.750000  88.330002\n",
       "17  85.809998  85.959999\n",
       "18  86.370003  88.260002\n",
       "19  86.080002  87.260002"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dataset_dirs = [\n",
    "    logdir.joinpath(dset, '_baselines')\n",
    "    for dset in ['cifar10_resnet18_1.0', 'cifar100_resnet18_1.0', 'mnist_toy_1.0']\n",
    "]\n",
    "\n",
    "''' If consider MNIST with budget=75.57 '''\n",
    "dataset_dirs.append(dataset_dirs[-1].parent.joinpath('_baselines_75.57'))\n",
    "dnames = dataset_names + ['MNIST_75.57']\n",
    "\n",
    "table = []\n",
    "for dset_n, dset_d in zip(dnames, dataset_dirs):\n",
    "    exp_dirs = sorted(glob(dset_d.joinpath('*').__str__()))\n",
    "    exp_dirs = map(Path, exp_dirs)\n",
    "    \n",
    "    fr_list = torch.tensor([torch.load(exp_d.joinpath('ckpt.pth'))['fr'] \n",
    "                            for exp_d in exp_dirs])\n",
    "    table.append(fr_list)\n",
    "    \n",
    "''' Fill NaN '''\n",
    "num_exps = max(len(fr_list) for fr_list in table)\n",
    "for i in range(len(table)):\n",
    "    length = len(table[i])\n",
    "    if length < num_exps:\n",
    "        table[i] = torch.cat([table[i], torch.zeros(num_exps - length) + torch.nan], dim=0)\n",
    "\n",
    "# ''' Drop rest '''\n",
    "# num_exps = min(len(fr_list) for fr_list in table)\n",
    "# table = [col[:num_exps] for col in table]\n",
    "\n",
    "table = torch.stack(table, dim=1)\n",
    "\n",
    "do_anova(table=table[:, 0:2], print_now=True,\n",
    "         index=[f'{i:02d}' for i in range(table.size(0))], \n",
    "         columns=dnames[0:2])  # not significant (good)\n",
    "\n",
    "# do_anova(table=table[:, 2:4], print_now=True,\n",
    "#          index=[f'{i:02d}' for i in range(table.size(0))], \n",
    "#          columns=dnames[2:4])  # not significant (good)\n",
    "\n",
    "# do_anova(table=table[:, 0:3], print_now=True,\n",
    "#          index=[f'{i:02d}' for i in range(table.size(0))], \n",
    "#          columns=dnames[0:3])  # not significant (good)\n",
    "\n",
    "# do_anova(table=table, print_now=True,\n",
    "#          index=[f'{i:02d}' for i in range(table.size(0))], \n",
    "#          columns=dnames)  # significant\n",
    "\n",
    "# do_anova(table=table.T, print_now=True,\n",
    "#          index=dataset_names, \n",
    "#          columns=[f'{i:02d}' for i in range(table.size(0))])  # significant\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CIFAR10 - CIFAR100\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>T</th>\n",
       "      <th>dof</th>\n",
       "      <th>alternative</th>\n",
       "      <th>p-val</th>\n",
       "      <th>CI95%</th>\n",
       "      <th>cohen-d</th>\n",
       "      <th>BF10</th>\n",
       "      <th>power</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>T-test</th>\n",
       "      <td>-2.382422</td>\n",
       "      <td>38</td>\n",
       "      <td>two-sided</td>\n",
       "      <td>0.022307</td>\n",
       "      <td>[-1.56, -0.13]</td>\n",
       "      <td>0.753388</td>\n",
       "      <td>2.708</td>\n",
       "      <td>0.641308</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               T  dof alternative     p-val           CI95%   cohen-d   BF10  \\\n",
       "T-test -2.382422   38   two-sided  0.022307  [-1.56, -0.13]  0.753388  2.708   \n",
       "\n",
       "           power  \n",
       "T-test  0.641308  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "CIFAR100 - MNIST\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>T</th>\n",
       "      <th>dof</th>\n",
       "      <th>alternative</th>\n",
       "      <th>p-val</th>\n",
       "      <th>CI95%</th>\n",
       "      <th>cohen-d</th>\n",
       "      <th>BF10</th>\n",
       "      <th>power</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>T-test</th>\n",
       "      <td>4.107632</td>\n",
       "      <td>38</td>\n",
       "      <td>two-sided</td>\n",
       "      <td>0.000205</td>\n",
       "      <td>[2.18, 6.42]</td>\n",
       "      <td>1.298947</td>\n",
       "      <td>117.302</td>\n",
       "      <td>0.979415</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               T  dof alternative     p-val         CI95%   cohen-d     BF10  \\\n",
       "T-test  4.107632   38   two-sided  0.000205  [2.18, 6.42]  1.298947  117.302   \n",
       "\n",
       "           power  \n",
       "T-test  0.979415  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print('CIFAR10 - CIFAR100')\n",
    "display.display(pg.ttest(*table.T[0:2]))\n",
    "print()\n",
    "\n",
    "print('CIFAR100 - MNIST')\n",
    "display.display(pg.ttest(*table.T[1:3]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_56651/3200222100.py:10: UserWarning: This figure was using constrained_layout, but that is incompatible with subplots_adjust and/or tight_layout; disabling constrained_layout.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x350 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "subtable = table[:, :3]\n",
    "std, mean = torch.std_mean(subtable, dim=0)\n",
    "\n",
    "plt.figure(figsize=(3.5, 3.5))\n",
    "plt.bar(range(3), mean, yerr=std, capsize=10, color=cm.get_cmap('Set1')(range(3)), alpha=0.7)\n",
    "plt.xticks(range(3), dataset_names)\n",
    "plt.xlabel('Datasets')\n",
    "plt.ylabel('ASR (%)')\n",
    "plt.ylim([20, 100])\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('./vis/significance-dsets.pdf')\n",
    "plt.savefig('./vis/significance-dsets.png')\n",
    "plt.show()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "resnet18 07.0 82.27\n",
      "resnet18 10.0 86.96\n",
      "resnet18 13.0 88.43\n",
      "resnet20 07.0 72.82\n",
      "resnet20 10.0 85.51\n",
      "resnet20 13.0 87.81\n",
      "vgg19 07.0 38.63\n",
      "vgg19 10.0 68.94\n",
      "vgg19 13.0 84.77\n",
      "mobilenet_v2 07.0 84.95\n",
      "mobilenet_v2 10.0 88.49\n",
      "mobilenet_v2 13.0 89.6\n",
      "resnext29_2x64d 07.0 86.58\n",
      "resnext29_2x64d 10.0 89.03\n",
      "resnext29_2x64d 13.0 90.87\n"
     ]
    }
   ],
   "source": [
    "import torch\n",
    "from pathlib import Path\n",
    "\n",
    "# TODO spsa_cifar10_budget.sh 다 잘 됐는지 확인\n",
    "victims = ['resnet18', 'resnet20', 'vgg19', 'mobilenet_v2', 'resnext29_2x64d']\n",
    "budgets = ['07.0', '10.0', '13.0']\n",
    "\n",
    "logdir = Path('./log/')\n",
    "for net in victims:\n",
    "    expdir = logdir.joinpath(f'cifar10_{net}_1.0')\n",
    "    for budget in budgets:\n",
    "        ckpt_filename = expdir.joinpath('spsa_budget', budget, 'ckpt.pth')\n",
    "        ckpt = torch.load(ckpt_filename)\n",
    "        print(net, budget, ckpt['fr'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "from pathlib import Path\n",
    "\n",
    "# TODO spsa_targeted.sh 얼마나 됐는지 확인\n",
    "victims = ['resnet18', 'resnet20', 'vgg19', 'mobilenet_v2', 'resnext29_2x64d']\n",
    "\n",
    "logdir = Path('./log/')\n",
    "out_file = open('temp/out.txt', 'w')\n",
    "\n",
    "for net in victims:\n",
    "    expdir = logdir.joinpath(f'cifar10_{net}_1.0')\n",
    "    for target in range(10):\n",
    "        tardir = expdir.joinpath('spsa_targeted', f'{target:02d}')\n",
    "        if not tardir.exists():\n",
    "            print(net, target, 'None', file=out_file, flush=True)\n",
    "            continue\n",
    "        \n",
    "        ckpt_filename = tardir.joinpath('ckpt.pth')\n",
    "        ckpt = torch.load(ckpt_filename)\n",
    "        \n",
    "        log_filename = tardir.joinpath('train.log')\n",
    "        with open(log_filename, 'r') as log_file:\n",
    "            line = log_file.readlines()[-12].strip()\n",
    "        \n",
    "        print(net, target, ckpt['fr'], line, file=out_file, flush=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'device': 'cuda:0', 'seed': None, 'deterministic': True, 'epochs': 800, 'beta': 0.01, 'learning_rate': 0.001, 'algorithm': 'rgf', 'optimizer': {'name': 'Adam', 'kwargs': {'betas': [0.5, 0.999]}}, 'beta_scheduler': {'name': 'StepLR', 'kwargs': {'step_size': 100, 'gamma': 0.9}}, 'lr_scheduler': {'name': 'CosineAnnealingWarmRestarts', 'kwargs': {'eta_min': '${eval:${learning_rate} * 0.1}', 'T_0': '${epochs}', 'T_mult': 1}}, 'batch_size': 256, 'eval_batch_size': 512, 'images_per_class': -1, 'eval_images_per_class': -1, 'accumulation': 1, 'max_iters': -1, 'sliding_window_batch': False, 'augmentations': [], 'target': -1, 'budget': 10.0, 'regulation': 'clamp', 'eval_step_size': -1, 'loss_func': 'accuracy', 'use_logits': False, 'checkpoint': 'cifar10_resnet18_1.0', 'tag': '_baselines/00', 'config': ['cifar10-optim/adam'], 'benchmark': False}\n",
      "{'device': 'cuda:3', 'seed': None, 'deterministic': True, 'epochs': 800, 'beta': 0.01, 'learning_rate': 0.001, 'algorithm': 'rgf', 'optimizer': {'name': 'Adam', 'kwargs': {'betas': [0.5, 0.999]}}, 'beta_scheduler': {'name': 'StepLR', 'kwargs': {'step_size': 100, 'gamma': 0.9}}, 'lr_scheduler': {'name': 'CosineAnnealingWarmRestarts', 'kwargs': {'eta_min': '${eval:${learning_rate} * 0.1}', 'T_0': '${epochs}', 'T_mult': 1}}, 'batch_size': 256, 'eval_batch_size': 512, 'images_per_class': -1, 'eval_images_per_class': -1, 'accumulation': 1, 'max_iters': -1, 'sliding_window_batch': False, 'augmentations': [], 'target': -1, 'budget': 10.0, 'regulation': 'clamp', 'eval_step_size': -1, 'loss_func': 'accuracy', 'use_logits': False, 'checkpoint': 'cifar10_vgg19_1.0', 'tag': '_baselines/00', 'config': ['cifar10-optim/adam'], 'benchmark': False}\n",
      "{'device': 'cuda:3', 'seed': None, 'deterministic': True, 'epochs': 800, 'beta': 0.01, 'learning_rate': 0.001, 'algorithm': 'rgf', 'optimizer': {'name': 'Adam', 'kwargs': {'betas': [0.5, 0.999]}}, 'beta_scheduler': {'name': 'StepLR', 'kwargs': {'step_size': 100, 'gamma': 0.9}}, 'lr_scheduler': {'name': 'CosineAnnealingWarmRestarts', 'kwargs': {'eta_min': '${eval:${learning_rate} * 0.1}', 'T_0': '${epochs}', 'T_mult': 1}}, 'batch_size': 256, 'eval_batch_size': 512, 'images_per_class': -1, 'eval_images_per_class': -1, 'accumulation': 1, 'max_iters': -1, 'sliding_window_batch': False, 'augmentations': [], 'target': -1, 'budget': 10.0, 'regulation': 'clamp', 'eval_step_size': -1, 'loss_func': 'accuracy', 'use_logits': False, 'checkpoint': 'cifar10_mobilenet_v2_1.0', 'tag': '_baselines/00', 'config': ['cifar10-optim/adam'], 'benchmark': False}\n",
      "{'device': 'cuda:4', 'seed': None, 'deterministic': True, 'epochs': 800, 'beta': 0.01, 'learning_rate': 0.001, 'algorithm': 'rgf', 'optimizer': {'name': 'Adam', 'kwargs': {'betas': [0.5, 0.999]}}, 'beta_scheduler': {'name': 'StepLR', 'kwargs': {'step_size': 100, 'gamma': 0.9}}, 'lr_scheduler': {'name': 'CosineAnnealingWarmRestarts', 'kwargs': {'eta_min': '${eval:${learning_rate} * 0.1}', 'T_0': '${epochs}', 'T_mult': 1}}, 'batch_size': 256, 'eval_batch_size': 512, 'images_per_class': -1, 'eval_images_per_class': -1, 'accumulation': 1, 'max_iters': -1, 'sliding_window_batch': False, 'augmentations': [], 'target': -1, 'budget': 10.0, 'regulation': 'clamp', 'eval_step_size': -1, 'loss_func': 'accuracy', 'use_logits': False, 'checkpoint': 'cifar10_resnext29_2x64d_1.0', 'tag': '_baselines/00', 'config': ['cifar10-optim/adam'], 'benchmark': False}\n",
      "{'device': 'cuda:6', 'seed': None, 'deterministic': True, 'epochs': 800, 'beta': 0.01, 'learning_rate': 0.001, 'algorithm': 'rgf', 'optimizer': {'name': 'Adam', 'kwargs': {'betas': [0.5, 0.999]}}, 'beta_scheduler': {'name': 'StepLR', 'kwargs': {'step_size': 100, 'gamma': 0.9}}, 'lr_scheduler': {'name': 'CosineAnnealingWarmRestarts', 'kwargs': {'eta_min': '${eval:${learning_rate} * 0.1}', 'T_0': '${epochs}', 'T_mult': 1}}, 'batch_size': 256, 'eval_batch_size': 512, 'images_per_class': -1, 'eval_images_per_class': -1, 'accumulation': 1, 'max_iters': -1, 'sliding_window_batch': False, 'augmentations': [], 'target': -1, 'budget': 10.0, 'regulation': 'clamp', 'eval_step_size': -1, 'loss_func': 'accuracy', 'use_logits': False, 'checkpoint': 'cifar10_vit_1.0', 'tag': 'alg/spsa_adam/00', 'config': ['cifar10-optim/adam'], 'benchmark': False}\n",
      "{'device': 'cuda:7', 'seed': None, 'deterministic': True, 'epochs': 800, 'beta': 0.01, 'learning_rate': 0.001, 'algorithm': 'rgf', 'optimizer': {'name': 'Adam', 'kwargs': {'betas': [0.5, 0.999]}}, 'beta_scheduler': {'name': 'StepLR', 'kwargs': {'step_size': 100, 'gamma': 0.9}}, 'lr_scheduler': {'name': 'CosineAnnealingWarmRestarts', 'kwargs': {'eta_min': '${eval:${learning_rate} * 0.1}', 'T_0': '${epochs}', 'T_mult': 1}}, 'batch_size': 256, 'eval_batch_size': 512, 'images_per_class': -1, 'eval_images_per_class': -1, 'accumulation': 1, 'max_iters': -1, 'sliding_window_batch': False, 'augmentations': [], 'target': -1, 'budget': 10.0, 'regulation': 'clamp', 'eval_step_size': -1, 'loss_func': 'accuracy', 'use_logits': False, 'checkpoint': 'cifar10_swin_1.0', 'tag': '_baselines/00', 'config': ['cifar10-optim/adam'], 'benchmark': False}\n",
      "mean_fr=tensor([85.8800, 63.5300, 88.0600, 88.5900, 57.6800, 65.7000],\n",
      "       dtype=torch.float64)\n",
      "mean_norm=tensor([409.0600, 425.7300, 398.8900, 386.7400, 405.0400, 427.9200])\n",
      "mean_time=tensor([ 6541.3200,  5978.1600,  7034.3100, 16877.0300,  9889.9500, 11009.5500],\n",
      "       dtype=torch.float64)\n"
     ]
    }
   ],
   "source": [
    "here_archs = archs[:-1]\n",
    "arch_dirs = [logdir.joinpath(f'cifar10_{arch}_1.0', '_baselines') for arch in here_archs]\n",
    "arch_dirs[-2] = logdir.joinpath(f'cifar10_vit_1.0', 'alg', 'spsa_adam')  # ViT\n",
    "\n",
    "table = []\n",
    "uaps = []\n",
    "times = []\n",
    "for arch_n, arch_d in zip(here_archs, arch_dirs):\n",
    "    exp_dirs = sorted(glob(arch_d.joinpath('*').__str__()))\n",
    "    exp_dirs = map(Path, exp_dirs)\n",
    "    \n",
    "    ckpts = [torch.load(exp_d.joinpath('ckpt.pth')) for exp_d in exp_dirs]\n",
    "    print(ckpts[0]['args'])\n",
    "    fr_list = torch.tensor([ckpt['fr'] for ckpt in ckpts], dtype=torch.double)\n",
    "    uap_list = torch.cat([ckpt['uap'] for ckpt in ckpts], dim=0)\n",
    "    time_list = torch.tensor([ckpt['time'] for ckpt in ckpts], dtype=torch.double)\n",
    "    \n",
    "    table.append(fr_list)\n",
    "    uaps.append(uap_list)\n",
    "    times.append(time_list)\n",
    "table = torch.stack(table, dim=1)\n",
    "uaps = torch.stack(uaps, dim=1)\n",
    "times = torch.stack(times, dim=1)\n",
    "\n",
    "# Evaluation\n",
    "mean_fr = table.mean(dim=0).round(decimals=2)\n",
    "print(f'{mean_fr=}')\n",
    "\n",
    "norm = uaps.norm(p=2, dim=(2, 3, 4)) * 255.0\n",
    "mean_norm = norm.mean(dim=0).round(decimals=2)\n",
    "print(f'{mean_norm=}')\n",
    "\n",
    "mean_time = times.mean(dim=0).round(decimals=2)\n",
    "print(f'{mean_time=}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'device': 'cuda:6', 'seed': None, 'deterministic': True, 'epochs': 800, 'beta': 0.01, 'learning_rate': 0.001, 'algorithm': 'rgf', 'optimizer': {'name': 'Adam', 'kwargs': {'betas': [0.5, 0.999]}}, 'beta_scheduler': {'name': 'StepLR', 'kwargs': {'step_size': 100, 'gamma': 0.9}}, 'lr_scheduler': {'name': 'CosineAnnealingWarmRestarts', 'kwargs': {'eta_min': '${eval:${learning_rate} * 0.1}', 'T_0': '${epochs}', 'T_mult': 1}}, 'batch_size': 256, 'eval_batch_size': 512, 'images_per_class': -1, 'eval_images_per_class': -1, 'accumulation': 1, 'max_iters': -1, 'sliding_window_batch': False, 'augmentations': [], 'target': -1, 'budget': 10.0, 'regulation': 'clamp', 'eval_step_size': -1, 'loss_func': 'accuracy', 'use_logits': False, 'checkpoint': 'cifar10_vit_1.0', 'tag': 'alg/spsa_adam/00', 'config': ['cifar10-optim/adam'], 'benchmark': False}\n",
      "9894.530625104904 seconds\n",
      "tensor(34.1300)\n",
      "tensor(44.9100)\n"
     ]
    }
   ],
   "source": [
    "import torch\n",
    "\n",
    "ckpt = torch.load('./log/cifar10_vit_1.0/_baselines/00/ckpt.pth')\n",
    "# ckpt = torch.load('./log/cifar10_resnet18_1.0/_baselines/05/ckpt.pth')\n",
    "fr_list = torch.tensor(ckpt['fr_list'])\n",
    "\n",
    "print(ckpt['args'])\n",
    "print(ckpt['time'], 'seconds')\n",
    "\n",
    "epochs = len(fr_list)\n",
    "print(max(fr_list[:epochs//2]))\n",
    "\n",
    "# idx = torch.searchsorted(fr_list, 50.0)\n",
    "# print(idx)\n",
    "# print(fr_list[idx])\n",
    "# print(fr_list[600:idx+1])\n",
    "\n",
    "print(fr_list[530])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "11009.547725808621\n"
     ]
    }
   ],
   "source": [
    "arch = 'swin'\n",
    "time = []\n",
    "for i in range(20):\n",
    "    ckpt = torch.load(f'./log/cifar10_{arch}_1.0/_baselines/{i:02d}/ckpt.pth')\n",
    "    time.append(ckpt['time'])\n",
    "    \n",
    "print(sum(time) / len(time))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "torch-env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.15"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/code/loss_func.py <==
import torch
import torch.nn as nn


class FocalLoss(nn.Module):
    def __init__(self, alpha=1.0, gamma=0.5, logits=False, reduce=False):
        super(FocalLoss, self).__init__()
        self.alpha = alpha
        self.gamma = gamma
        self.logits = logits
        self.reduce = reduce

    def forward(self, inputs, targets):
        nn.CrossEntropyLoss()

        eps = 1e-8
        ce_loss = nn.CrossEntropyLoss()(inputs, targets)

        pt = torch.exp(-ce_loss)
        # F_loss = self.alpha * (1 - pt) ** self.gamma * ce_loss
        F_loss = self.alpha * (1 - pt + eps) ** self.gamma * (-torch.log(pt+eps))

        if self.reduce:
            return torch.mean(F_loss)
        else:
            return F_loss

class AccuracyLoss(nn.Module):
    def __init__(self):
        super(AccuracyLoss, self).__init__()
        
    def forward(self, inputs, targets):
        scores = inputs + targets - 1
        zeros = torch.zeros_like(scores)
        return torch.max(zeros, scores).sum() / inputs.size(0)

class EMDLoss(nn.Module):
    def __init__(self):
        super(EMDLoss, self).__init__()
        
    def forward(self, inputs, targets):
        normalized_inputs = inputs / inputs.sum(dim=1, keepdim=True)
        normalized_targets = targets / inputs.sum(dim=1, keepdim=True)
        
        cdf_inputs = torch.cumsum(normalized_inputs, dim=1)
        cdf_targets = torch.cumsum(normalized_targets, dim=1)
        
        grad = torch.sum(torch.abs(cdf_targets - cdf_inputs)) / inputs.size(1)
        return grad
    

loss_functions = {
    'accuracy': AccuracyLoss(),
    'acc': AccuracyLoss(),
    'kld': lambda x, y: -nn.functional.kl_div(x, y, reduction='batchmean'),
    'ce': lambda x, y: -nn.functional.cross_entropy(x, y),
    'emd': EMDLoss(),
}

def get_loss_function(name: str):
    return loss_functions[name]


==> anc/code/make_decision.py <==
import os
import matplotlib.pyplot as plt
plt.rcParams['figure.constrained_layout.use'] = True
plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['font.size'] = 13
from tqdm import tqdm

from sklearn.svm import SVC

import torch
import torch.nn.functional as F
from torch.utils.data import DataLoader
from torchvision import transforms

import data, models

DEVICE = 'cuda:0'
dataset_name = 'cifar10'
resnet_depth = 18
exp_dir = f'./log/cifar10_resnet{resnet_depth}_1.0'
boundary_targets = [1, 3, 4, 6]

boundary_filename = os.path.join(exp_dir, 'decision.pth')

dataset = data.get_dataset(dataset_name, train=False, transform=transforms.ToTensor())
loader = DataLoader(dataset, batch_size=1024, shuffle=False, drop_last=False, num_workers=12)
categories = data.get_categories(dataset_name)

model = models.get_model(f'resnet{resnet_depth}').eval().to(DEVICE)
model_checkpoint = torch.load(os.path.join(exp_dir, 'ckpt.pth'))
state_dict = model_checkpoint['net']
model.load_state_dict(state_dict)

uap = torch.load(os.path.join(exp_dir, '_baselines/00/ckpt.pth'))['uap'].to(DEVICE)

accm_onehots, accm_outputs_cln, accm_outputs_adv = [], [], []
accm_last_feats_cln, accm_last_feats_adv = [], []
with torch.no_grad():
    # Ground truth, logit, feature extraction
    for inputs_cln, targets in tqdm(loader, leave=False):
        batch_size = inputs_cln.size(0)
        onehots = F.one_hot(targets, len(data.get_categories('cifar10')))
        
        inputs_cln = inputs_cln.to(DEVICE)
        inputs_adv = inputs_cln.to(DEVICE) + uap
        inputs_all = torch.cat((inputs_cln, inputs_adv), dim=0)
        
        outputs, last_feats = model(inputs_all, acquire_feat=True)
        outputs_cln, outputs_adv = torch.split(outputs, batch_size)
        feats_cln, feats_adv = torch.split(last_feats, batch_size)
        
        accm_onehots.append(onehots)
        accm_outputs_cln.append(outputs_cln)
        accm_outputs_adv.append(outputs_adv)
        accm_last_feats_cln.append(feats_cln)
        accm_last_feats_adv.append(feats_adv)
        
    onehots = torch.cat(accm_onehots, dim=0).cpu()
    outputs_cln = torch.cat(accm_outputs_cln, dim=0).cpu()
    outputs_adv = torch.cat(accm_outputs_adv, dim=0).cpu()
    feats_cln = torch.cat(accm_last_feats_cln, dim=0).cpu()
    feats_adv = torch.cat(accm_last_feats_adv, dim=0).cpu()
    
    preds_cln = outputs_cln.argmax(dim=1)
    preds_adv = outputs_adv.argmax(dim=1)
    
    if not os.path.exists(boundary_filename):
        print('Finding principal components...')
        # PCA
        mean_cln = feats_cln.mean(dim=0, keepdim=True)
        centered_cln = feats_cln - mean_cln
        cov_mat = torch.matmul(centered_cln.T, centered_cln)
        eig_vals, eig_vecs = torch.linalg.eig(cov_mat.to(DEVICE))
        eig_vals = torch.real(eig_vals).cpu()
        eig_vecs = torch.real(eig_vecs).cpu()
        
        principal_indices = torch.argsort(eig_vecs[:, 0], descending=True)[:2]  # Top-2
        principal_feats_cln = feats_cln[:, principal_indices]
        principal_feats_adv = feats_adv[:, principal_indices]
        
        # Analyze principal components
        accm_target_match_map_cln = []
        accm_target_match_cln_indices = []
        accm_targets = []
        for i, target in enumerate(boundary_targets):
            target_match_map_cln = (outputs_cln.argmax(dim=1) == target)
            target_match_cln_indices = target_match_map_cln.nonzero().squeeze()
            
            accm_target_match_map_cln.append(target_match_map_cln)
            accm_target_match_cln_indices.append(target_match_cln_indices)
            accm_targets.append(torch.ones(target_match_cln_indices.size(0)) * i)
        target_match_map_cln = torch.cat(accm_target_match_map_cln, dim=0)
        target_match_cln_indices = torch.cat(accm_target_match_cln_indices, dim=0)
        targets = torch.cat(accm_targets, dim=0)
        target_categories = [categories[t] for t in boundary_targets]
        
        domain_padding = 0.03
        domain = feats_cln[target_match_cln_indices][:, principal_indices]
        domain_min = domain.min(dim=0).values
        domain_max = domain.max(dim=0).values
        domain_range = domain_max - domain_min
        domain_min -= domain_range * domain_padding
        domain_max += domain_range * domain_padding
        
        print('Finding decision boundary...')
        svc = SVC(C=len(boundary_targets))
        svc.fit(domain, targets)
        grid_size = 512
        decision_mesh_x, decision_mesh_y = torch.meshgrid(torch.linspace(domain_min[0], domain_max[0], grid_size),
                                                        torch.linspace(domain_min[1], domain_max[1], grid_size),
                                                        indexing='xy')
        decision_mesh_z = svc.predict(torch.hstack([decision_mesh_x.reshape(-1, 1), 
                                                    decision_mesh_y.reshape(-1, 1)])
                                    ).reshape(grid_size, grid_size)
        size = eig_vals.size(0)
        
        print('Saving a checkpoint...')
        torch.save(dict(
            size=size,
            boundary_targets=boundary_targets,
            principal_indices=principal_indices,
            decision_mesh=(decision_mesh_x, decision_mesh_y, decision_mesh_z),
        ), boundary_filename)
    else:
        print('Loading a checkpoint...')
        boundary_ckpt = torch.load(boundary_filename)
        size = boundary_ckpt['size']
        boundary_targets = boundary_ckpt['boundary_targets']
        principal_indices = boundary_ckpt['principal_indices']
        decision_mesh_x, decision_mesh_y, decision_mesh_z = boundary_ckpt['decision_mesh']
    
    alpha = 0.5
    scatter_size = 4
    title_y = -0.28
    cmap = 'viridis'
    plt.contourf(decision_mesh_x, decision_mesh_y, decision_mesh_z, alpha=0.3, cmap=cmap)
    plt.savefig('temp/temp.png')
    
    

==> anc/code/models/__init__.py <==
from .vgg import *
from .dpn import *
from .lenet import *
from .senet import *
from .pnasnet import *
from .densenet import *
from .googlenet import *
from .shufflenet import *
from .shufflenetv2 import *
from .resnet import *
from .resnet_cifar import *
from .resnext import *
from .preact_resnet import *
from .mobilenet import *
from .mobilenetv2 import *
from .efficientnet import *
from .regnet import *
from .dla_simple import *
from .dla import *
from .mnist import *
from .toy import *
from .vit_small import SmallVisionTransformer
from .vit import *
from .swin import *
import functools
from torchvision import models as tv_models

model_map = {
    'vgg11':            functools.partial(VGG, 'VGG11'),
    'vgg13':            functools.partial(VGG, 'VGG13'),
    'vgg16':            functools.partial(VGG, 'VGG16'),
    'vgg19':            functools.partial(VGG, 'VGG19'),
    'resnet18':         ResNet18,
    'resnet101':        ResNet101,
    'resnet20':         resnet20,
    'densenet121':      DenseNet121,
    'preact_resnet18':  PreActResNet18,    
    'googlenet':        GoogLeNet,
    'resnext29_2x64d':  ResNeXt29_2x64d,
    'mobilenet':        MobileNet,
    'mobilenet_v2':     MobileNetV2,
    'dpn92':            DPN92,
    'shufflenet_g2':    ShuffleNetG2,
    'senet18':          SENet18,
    'shufflenet_v2':    functools.partial(ShuffleNetV2, 1),
    'efficientnet_b0':  EfficientNetB0,
    'regnetx_200mf':    RegNetX_200MF,
    'simple_dla':       SimpleDLA,
    
    'vit_s':            functools.partial(SmallVisionTransformer, 
                                image_size=32, patch_size=4, num_classes=10, 
                                dim=512, depth=6, heads=8, mlp_dim=512, 
                                dropout=0.1, emb_dropout=0.2),
    'vit':              vit, 
    'swin':             swin, 
    
    'mnist_vgg11':      functools.partial(VGG, 'VGG11', in_channels=1),
    
    'mnist_arc_a':      mnist_arc_a,
    'mnist_arc_b':      mnist_arc_b,
    'mnist_arc_c':      mnist_arc_c,
    'mnist_arc_d':      mnist_arc_d,
    'mnist_arc_e':      mnist_arc_e,
    
    'toy_mnist':        toy_mnist,
    'toy_mnist_t':      toy_mnist_t,
    'toy_cifar':        toy_cifar,
    
    'tv_vgg16':         tv_models.vgg16,
    'tv_vgg19':         tv_models.vgg19,
    'tv_resnet50':      tv_models.resnet50,
    'tv_resnet101':     tv_models.resnet101,
    'tv_resnet152':     tv_models.resnet152,
    'tv_inception_v3':  tv_models.inception_v3,
}

tv_weights_map = {
    'tv_vgg16':         tv_models.VGG16_Weights.IMAGENET1K_V1,
    'tv_vgg19':         tv_models.VGG19_Weights.IMAGENET1K_V1,
    'tv_resnet50':      tv_models.ResNet50_Weights.IMAGENET1K_V1,
    'tv_resnet101':     tv_models.ResNet101_Weights.IMAGENET1K_V1,
    'tv_resnet152':     tv_models.ResNet152_Weights.IMAGENET1K_V1,
    'tv_inception_v3':  tv_models.Inception_V3_Weights.IMAGENET1K_V1,
}

tv_input_size_map = { # (model_dim, crop_size)
    'tv_vgg16':         (256      , 224      ),
    'tv_vgg19':         (256      , 224      ),
    'tv_resnet50':      (256      , 224      ),
    'tv_resnet101':     (256      , 224      ),
    'tv_resnet152':     (256      , 224      ),
    'tv_inception_v3':  (342      , 299      ),
}


def get_model(name: str, num_classes: int=10):
    if name not in model_map:
        raise NotImplementedError(f'{name} is not implemented. Supported models: {", ".join(model_map.keys())}.')
    
    return model_map[name](num_classes=num_classes)

def setup_tv_model_checkpoint(model_name: str, device: str=None, if_not_exists: bool=True, verbose: bool=True):
    if device is None:
        device = 'cuda:0' if torch.cuda.is_available() else 'cpu'
    
    tv_model_names = [n for n in model_map.keys() if n.startswith('tv_')]
    if model_name not in model_map:
        raise NotImplementedError(f'{model_name} is not implemented. Supported models: {", ".join(tv_model_names)}.')
    if not model_name.startswith('tv_'):
        raise NotImplementedError(f'{model_name} is not a valid torchvision model. Supported models: {", ".join(tv_model_names)}.')
    
    import os
    from pathlib import Path
    
    def v_print(*values, sep=' ', end='\n'):
        if verbose:
            print(*values, sep=sep, end=end)
    
    log_dir = Path(f'./log/imagenet1k_{model_name[3:]}')
    if log_dir.exists():
        if if_not_exists:
            v_print(f'Log directory already exists: "{log_dir}".')
            return
        else:
            os.system(f'rm -rf {log_dir}')
        
    from tqdm import tqdm
    from typing import OrderedDict
    from torch.nn.functional import one_hot, cross_entropy
    from torch.utils.data import DataLoader
    import data
    
    v_print('==> Creating log directory')
    v_print('Log directory:', log_dir, '\n')
    log_dir.mkdir(parents=True, exist_ok=False)
    
    v_print('==> Downloading model parameters')
    v_print('Architecture:', model_name[3:])
    weights = tv_weights_map[model_name]
    v_print('Weights:', weights, '\n')
    model = model_map[model_name](weights=weights).eval().to(device)
    
    v_print('==> Loading evaluation dataset')
    v_print('Dataset: ImageNet-1K')
    model_dim, crop_size = tv_input_size_map[model_name]
    v_print('Model dimension:', model_dim)
    v_print('Center crop:', crop_size, '\n')
    transform = weights.transforms()
    testset = data.get_dataset('imagenet1k', train=False, transform=transform)
    loader = DataLoader(testset, batch_size=128, shuffle=False, drop_last=False, num_workers=4)
    
    v_print('==> Starting evaluation')
    with torch.no_grad(), tqdm(loader, desc='EVAL', dynamic_ncols=True) as progress_bar:
        total_loss = 0
        correct, total = 0, 0
        for inputs, targets in progress_bar:
            inputs = inputs.to(device)
            targets_onehot = one_hot(targets, num_classes=1000).float()
            
            outputs = model(inputs).cpu()
            predictions = outputs.argmax(dim=1)
            
            total_loss += cross_entropy(outputs, targets_onehot, reduction='sum')
            correct += (targets == predictions).sum().item()
            total += inputs.size(0)
            
            mean_loss = total_loss / total
            accuracy = correct / total * 100.
            
            postfix_str = f'avg. ce_loss: {mean_loss:.2f} | accuracy: {accuracy:.4f}%'
            progress_bar.set_postfix_str(postfix_str)
    v_print(f'The accuracy of {model_name} on ImageNet-1K is {accuracy:.6f}%.')
    
    v_print('==> Saving checkpoint file')
    ckpt_filename = log_dir.joinpath('ckpt.pth')
    v_print('Checkpoint file name:', ckpt_filename, '\n')
    ckpt = {
        'args': {},
        'model': model_name,
        'net': OrderedDict({key: val.cpu() for key, val in model.state_dict().items()}),
        'epoch': -1,
        'acc': accuracy,
    }
    torch.save(ckpt, ckpt_filename)


==> anc/code/models/densenet.py <==
'''DenseNet in PyTorch.'''
import math

import torch
import torch.nn as nn
import torch.nn.functional as F


class Bottleneck(nn.Module):
    def __init__(self, in_planes, growth_rate):
        super(Bottleneck, self).__init__()
        self.bn1 = nn.BatchNorm2d(in_planes)
        self.conv1 = nn.Conv2d(in_planes, 4*growth_rate, kernel_size=1, bias=False)
        self.bn2 = nn.BatchNorm2d(4*growth_rate)
        self.conv2 = nn.Conv2d(4*growth_rate, growth_rate, kernel_size=3, padding=1, bias=False)

    def forward(self, x):
        out = self.conv1(F.relu(self.bn1(x)))
        out = self.conv2(F.relu(self.bn2(out)))
        out = torch.cat([out,x], 1)
        return out


class Transition(nn.Module):
    def __init__(self, in_planes, out_planes):
        super(Transition, self).__init__()
        self.bn = nn.BatchNorm2d(in_planes)
        self.conv = nn.Conv2d(in_planes, out_planes, kernel_size=1, bias=False)

    def forward(self, x):
        out = self.conv(F.relu(self.bn(x)))
        out = F.avg_pool2d(out, 2)
        return out


class DenseNet(nn.Module):
    def __init__(self, block, nblocks, growth_rate=12, reduction=0.5, num_classes=10):
        super(DenseNet, self).__init__()
        self.growth_rate = growth_rate

        num_planes = 2*growth_rate
        self.conv1 = nn.Conv2d(3, num_planes, kernel_size=3, padding=1, bias=False)

        self.dense1 = self._make_dense_layers(block, num_planes, nblocks[0])
        num_planes += nblocks[0]*growth_rate
        out_planes = int(math.floor(num_planes*reduction))
        self.trans1 = Transition(num_planes, out_planes)
        num_planes = out_planes

        self.dense2 = self._make_dense_layers(block, num_planes, nblocks[1])
        num_planes += nblocks[1]*growth_rate
        out_planes = int(math.floor(num_planes*reduction))
        self.trans2 = Transition(num_planes, out_planes)
        num_planes = out_planes

        self.dense3 = self._make_dense_layers(block, num_planes, nblocks[2])
        num_planes += nblocks[2]*growth_rate
        out_planes = int(math.floor(num_planes*reduction))
        self.trans3 = Transition(num_planes, out_planes)
        num_planes = out_planes

        self.dense4 = self._make_dense_layers(block, num_planes, nblocks[3])
        num_planes += nblocks[3]*growth_rate

        self.bn = nn.BatchNorm2d(num_planes)
        self.linear = nn.Linear(num_planes, num_classes)

    def _make_dense_layers(self, block, in_planes, nblock):
        layers = []
        for i in range(nblock):
            layers.append(block(in_planes, self.growth_rate))
            in_planes += self.growth_rate
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.trans1(self.dense1(out))
        out = self.trans2(self.dense2(out))
        out = self.trans3(self.dense3(out))
        out = self.dense4(out)
        out = F.avg_pool2d(F.relu(self.bn(out)), 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out

def DenseNet121(num_classes=10):
    return DenseNet(Bottleneck, [6,12,24,16], growth_rate=32, num_classes=num_classes)

def DenseNet169(num_classes=10):
    return DenseNet(Bottleneck, [6,12,32,32], growth_rate=32, num_classes=num_classes)

def DenseNet201(num_classes=10):
    return DenseNet(Bottleneck, [6,12,48,32], growth_rate=32, num_classes=num_classes)

def DenseNet161(num_classes=10):
    return DenseNet(Bottleneck, [6,12,36,24], growth_rate=48, num_classes=num_classes)

def densenet_cifar(num_classes=10):
    return DenseNet(Bottleneck, [6,12,24,16], growth_rate=12, num_classes=num_classes)

def test():
    net = densenet_cifar()
    x = torch.randn(1,3,32,32)
    y = net(x)
    print(y)

# test()


==> anc/code/models/dla.py <==
'''DLA in PyTorch.

Reference:
    Deep Layer Aggregation. https://arxiv.org/abs/1707.06484
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class BasicBlock(nn.Module):
    expansion = 1

    def __init__(self, in_planes, planes, stride=1):
        super(BasicBlock, self).__init__()
        self.conv1 = nn.Conv2d(
            in_planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3,
                               stride=1, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != self.expansion*planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion*planes,
                          kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(self.expansion*planes)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.bn2(self.conv2(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class Root(nn.Module):
    def __init__(self, in_channels, out_channels, kernel_size=1):
        super(Root, self).__init__()
        self.conv = nn.Conv2d(
            in_channels, out_channels, kernel_size,
            stride=1, padding=(kernel_size - 1) // 2, bias=False)
        self.bn = nn.BatchNorm2d(out_channels)

    def forward(self, xs):
        x = torch.cat(xs, 1)
        out = F.relu(self.bn(self.conv(x)))
        return out


class Tree(nn.Module):
    def __init__(self, block, in_channels, out_channels, level=1, stride=1):
        super(Tree, self).__init__()
        self.level = level
        if level == 1:
            self.root = Root(2*out_channels, out_channels)
            self.left_node = block(in_channels, out_channels, stride=stride)
            self.right_node = block(out_channels, out_channels, stride=1)
        else:
            self.root = Root((level+2)*out_channels, out_channels)
            for i in reversed(range(1, level)):
                subtree = Tree(block, in_channels, out_channels,
                               level=i, stride=stride)
                self.__setattr__('level_%d' % i, subtree)
            self.prev_root = block(in_channels, out_channels, stride=stride)
            self.left_node = block(out_channels, out_channels, stride=1)
            self.right_node = block(out_channels, out_channels, stride=1)

    def forward(self, x):
        xs = [self.prev_root(x)] if self.level > 1 else []
        for i in reversed(range(1, self.level)):
            level_i = self.__getattr__('level_%d' % i)
            x = level_i(x)
            xs.append(x)
        x = self.left_node(x)
        xs.append(x)
        x = self.right_node(x)
        xs.append(x)
        out = self.root(xs)
        return out


class DLA(nn.Module):
    def __init__(self, block=BasicBlock, num_classes=10):
        super(DLA, self).__init__()
        self.base = nn.Sequential(
            nn.Conv2d(3, 16, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(16),
            nn.ReLU(True)
        )

        self.layer1 = nn.Sequential(
            nn.Conv2d(16, 16, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(16),
            nn.ReLU(True)
        )

        self.layer2 = nn.Sequential(
            nn.Conv2d(16, 32, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(32),
            nn.ReLU(True)
        )

        self.layer3 = Tree(block,  32,  64, level=1, stride=1)
        self.layer4 = Tree(block,  64, 128, level=2, stride=2)
        self.layer5 = Tree(block, 128, 256, level=2, stride=2)
        self.layer6 = Tree(block, 256, 512, level=1, stride=2)
        self.linear = nn.Linear(512, num_classes)

    def forward(self, x):
        out = self.base(x)
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = self.layer5(out)
        out = self.layer6(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def test():
    net = DLA()
    print(net)
    x = torch.randn(1, 3, 32, 32)
    y = net(x)
    print(y.size())


if __name__ == '__main__':
    test()


==> anc/code/models/dla_simple.py <==
'''Simplified version of DLA in PyTorch.

Note this implementation is not identical to the original paper version.
But it seems works fine.

See dla.py for the original paper version.

Reference:
    Deep Layer Aggregation. https://arxiv.org/abs/1707.06484
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class BasicBlock(nn.Module):
    expansion = 1

    def __init__(self, in_planes, planes, stride=1):
        super(BasicBlock, self).__init__()
        self.conv1 = nn.Conv2d(
            in_planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3,
                               stride=1, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != self.expansion*planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion*planes,
                          kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(self.expansion*planes)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.bn2(self.conv2(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class Root(nn.Module):
    def __init__(self, in_channels, out_channels, kernel_size=1):
        super(Root, self).__init__()
        self.conv = nn.Conv2d(
            in_channels, out_channels, kernel_size,
            stride=1, padding=(kernel_size - 1) // 2, bias=False)
        self.bn = nn.BatchNorm2d(out_channels)

    def forward(self, xs):
        x = torch.cat(xs, 1)
        out = F.relu(self.bn(self.conv(x)))
        return out


class Tree(nn.Module):
    def __init__(self, block, in_channels, out_channels, level=1, stride=1):
        super(Tree, self).__init__()
        self.root = Root(2*out_channels, out_channels)
        if level == 1:
            self.left_tree = block(in_channels, out_channels, stride=stride)
            self.right_tree = block(out_channels, out_channels, stride=1)
        else:
            self.left_tree = Tree(block, in_channels,
                                  out_channels, level=level-1, stride=stride)
            self.right_tree = Tree(block, out_channels,
                                   out_channels, level=level-1, stride=1)

    def forward(self, x):
        out1 = self.left_tree(x)
        out2 = self.right_tree(out1)
        out = self.root([out1, out2])
        return out


class SimpleDLA(nn.Module):
    def __init__(self, block=BasicBlock, num_classes=10):
        super(SimpleDLA, self).__init__()
        self.base = nn.Sequential(
            nn.Conv2d(3, 16, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(16),
            nn.ReLU(True)
        )

        self.layer1 = nn.Sequential(
            nn.Conv2d(16, 16, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(16),
            nn.ReLU(True)
        )

        self.layer2 = nn.Sequential(
            nn.Conv2d(16, 32, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(32),
            nn.ReLU(True)
        )

        self.layer3 = Tree(block,  32,  64, level=1, stride=1)
        self.layer4 = Tree(block,  64, 128, level=2, stride=2)
        self.layer5 = Tree(block, 128, 256, level=2, stride=2)
        self.layer6 = Tree(block, 256, 512, level=1, stride=2)
        self.linear = nn.Linear(512, num_classes)

    def forward(self, x):
        out = self.base(x)
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = self.layer5(out)
        out = self.layer6(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def test():
    net = SimpleDLA()
    print(net)
    x = torch.randn(1, 3, 32, 32)
    y = net(x)
    print(y.size())


if __name__ == '__main__':
    test()


==> anc/code/models/dpn.py <==
'''Dual Path Networks in PyTorch.'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class Bottleneck(nn.Module):
    def __init__(self, last_planes, in_planes, out_planes, dense_depth, stride, first_layer):
        super(Bottleneck, self).__init__()
        self.out_planes = out_planes
        self.dense_depth = dense_depth

        self.conv1 = nn.Conv2d(last_planes, in_planes, kernel_size=1, bias=False)
        self.bn1 = nn.BatchNorm2d(in_planes)
        self.conv2 = nn.Conv2d(in_planes, in_planes, kernel_size=3, stride=stride, padding=1, groups=32, bias=False)
        self.bn2 = nn.BatchNorm2d(in_planes)
        self.conv3 = nn.Conv2d(in_planes, out_planes+dense_depth, kernel_size=1, bias=False)
        self.bn3 = nn.BatchNorm2d(out_planes+dense_depth)

        self.shortcut = nn.Sequential()
        if first_layer:
            self.shortcut = nn.Sequential(
                nn.Conv2d(last_planes, out_planes+dense_depth, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(out_planes+dense_depth)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = F.relu(self.bn2(self.conv2(out)))
        out = self.bn3(self.conv3(out))
        x = self.shortcut(x)
        d = self.out_planes
        out = torch.cat([x[:,:d,:,:]+out[:,:d,:,:], x[:,d:,:,:], out[:,d:,:,:]], 1)
        out = F.relu(out)
        return out


class DPN(nn.Module):
    def __init__(self, cfg, num_classes=10):
        super(DPN, self).__init__()
        in_planes, out_planes = cfg['in_planes'], cfg['out_planes']
        num_blocks, dense_depth = cfg['num_blocks'], cfg['dense_depth']

        self.conv1 = nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(64)
        self.last_planes = 64
        self.layer1 = self._make_layer(in_planes[0], out_planes[0], num_blocks[0], dense_depth[0], stride=1)
        self.layer2 = self._make_layer(in_planes[1], out_planes[1], num_blocks[1], dense_depth[1], stride=2)
        self.layer3 = self._make_layer(in_planes[2], out_planes[2], num_blocks[2], dense_depth[2], stride=2)
        self.layer4 = self._make_layer(in_planes[3], out_planes[3], num_blocks[3], dense_depth[3], stride=2)
        self.linear = nn.Linear(out_planes[3]+(num_blocks[3]+1)*dense_depth[3], num_classes)

    def _make_layer(self, in_planes, out_planes, num_blocks, dense_depth, stride):
        strides = [stride] + [1]*(num_blocks-1)
        layers = []
        for i,stride in enumerate(strides):
            layers.append(Bottleneck(self.last_planes, in_planes, out_planes, dense_depth, stride, i==0))
            self.last_planes = out_planes + (i+2) * dense_depth
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def DPN26(num_classes=10):
    cfg = {
        'in_planes': (96,192,384,768),
        'out_planes': (256,512,1024,2048),
        'num_blocks': (2,2,2,2),
        'dense_depth': (16,32,24,128)
    }
    return DPN(cfg, num_classes=num_classes)

def DPN92(num_classes=10):
    cfg = {
        'in_planes': (96,192,384,768),
        'out_planes': (256,512,1024,2048),
        'num_blocks': (3,4,20,3),
        'dense_depth': (16,32,24,128)
    }
    return DPN(cfg, num_classes=num_classes)


def test():
    net = DPN92()
    x = torch.randn(1,3,32,32)
    y = net(x)
    print(y)

# test()


==> anc/code/models/efficientnet.py <==
'''EfficientNet in PyTorch.

Paper: "EfficientNet: Rethinking Model Scaling for Convolutional Neural Networks".

Reference: https://github.com/keras-team/keras-applications/blob/master/keras_applications/efficientnet.py
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


def swish(x):
    return x * x.sigmoid()


def drop_connect(x, drop_ratio):
    keep_ratio = 1.0 - drop_ratio
    mask = torch.empty([x.shape[0], 1, 1, 1], dtype=x.dtype, device=x.device)
    mask.bernoulli_(keep_ratio)
    x.div_(keep_ratio)
    x.mul_(mask)
    return x


class SE(nn.Module):
    '''Squeeze-and-Excitation block with Swish.'''

    def __init__(self, in_channels, se_channels):
        super(SE, self).__init__()
        self.se1 = nn.Conv2d(in_channels, se_channels,
                             kernel_size=1, bias=True)
        self.se2 = nn.Conv2d(se_channels, in_channels,
                             kernel_size=1, bias=True)

    def forward(self, x):
        out = F.adaptive_avg_pool2d(x, (1, 1))
        out = swish(self.se1(out))
        out = self.se2(out).sigmoid()
        out = x * out
        return out


class Block(nn.Module):
    '''expansion + depthwise + pointwise + squeeze-excitation'''

    def __init__(self,
                 in_channels,
                 out_channels,
                 kernel_size,
                 stride,
                 expand_ratio=1,
                 se_ratio=0.,
                 drop_rate=0.):
        super(Block, self).__init__()
        self.stride = stride
        self.drop_rate = drop_rate
        self.expand_ratio = expand_ratio

        # Expansion
        channels = expand_ratio * in_channels
        self.conv1 = nn.Conv2d(in_channels,
                               channels,
                               kernel_size=1,
                               stride=1,
                               padding=0,
                               bias=False)
        self.bn1 = nn.BatchNorm2d(channels)

        # Depthwise conv
        self.conv2 = nn.Conv2d(channels,
                               channels,
                               kernel_size=kernel_size,
                               stride=stride,
                               padding=(1 if kernel_size == 3 else 2),
                               groups=channels,
                               bias=False)
        self.bn2 = nn.BatchNorm2d(channels)

        # SE layers
        se_channels = int(in_channels * se_ratio)
        self.se = SE(channels, se_channels)

        # Output
        self.conv3 = nn.Conv2d(channels,
                               out_channels,
                               kernel_size=1,
                               stride=1,
                               padding=0,
                               bias=False)
        self.bn3 = nn.BatchNorm2d(out_channels)

        # Skip connection if in and out shapes are the same (MV-V2 style)
        self.has_skip = (stride == 1) and (in_channels == out_channels)

    def forward(self, x):
        out = x if self.expand_ratio == 1 else swish(self.bn1(self.conv1(x)))
        out = swish(self.bn2(self.conv2(out)))
        out = self.se(out)
        out = self.bn3(self.conv3(out))
        if self.has_skip:
            if self.training and self.drop_rate > 0:
                out = drop_connect(out, self.drop_rate)
            out = out + x
        return out


class EfficientNet(nn.Module):
    def __init__(self, cfg, num_classes=10):
        super(EfficientNet, self).__init__()
        self.cfg = cfg
        self.conv1 = nn.Conv2d(3,
                               32,
                               kernel_size=3,
                               stride=1,
                               padding=1,
                               bias=False)
        self.bn1 = nn.BatchNorm2d(32)
        self.layers = self._make_layers(in_channels=32)
        self.linear = nn.Linear(cfg['out_channels'][-1], num_classes)

    def _make_layers(self, in_channels):
        layers = []
        cfg = [self.cfg[k] for k in ['expansion', 'out_channels', 'num_blocks', 'kernel_size',
                                     'stride']]
        b = 0
        blocks = sum(self.cfg['num_blocks'])
        for expansion, out_channels, num_blocks, kernel_size, stride in zip(*cfg):
            strides = [stride] + [1] * (num_blocks - 1)
            for stride in strides:
                drop_rate = self.cfg['drop_connect_rate'] * b / blocks
                layers.append(
                    Block(in_channels,
                          out_channels,
                          kernel_size,
                          stride,
                          expansion,
                          se_ratio=0.25,
                          drop_rate=drop_rate))
                in_channels = out_channels
        return nn.Sequential(*layers)

    def forward(self, x):
        out = swish(self.bn1(self.conv1(x)))
        out = self.layers(out)
        out = F.adaptive_avg_pool2d(out, 1)
        out = out.view(out.size(0), -1)
        dropout_rate = self.cfg['dropout_rate']
        if self.training and dropout_rate > 0:
            out = F.dropout(out, p=dropout_rate)
        out = self.linear(out)
        return out


def EfficientNetB0(num_classes=10):
    cfg = {
        'num_blocks': [1, 2, 2, 3, 3, 4, 1],
        'expansion': [1, 6, 6, 6, 6, 6, 6],
        'out_channels': [16, 24, 40, 80, 112, 192, 320],
        'kernel_size': [3, 3, 5, 3, 5, 5, 3],
        'stride': [1, 2, 2, 2, 1, 2, 1],
        'dropout_rate': 0.2,
        'drop_connect_rate': 0.2,
    }
    return EfficientNet(cfg, num_classes=num_classes)


def test():
    net = EfficientNetB0()
    x = torch.randn(2, 3, 32, 32)
    y = net(x)
    print(y.shape)


if __name__ == '__main__':
    test()


==> anc/code/models/googlenet.py <==
'''GoogLeNet with PyTorch.'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class Inception(nn.Module):
    def __init__(self, in_planes, n1x1, n3x3red, n3x3, n5x5red, n5x5, pool_planes):
        super(Inception, self).__init__()
        # 1x1 conv branch
        self.b1 = nn.Sequential(
            nn.Conv2d(in_planes, n1x1, kernel_size=1),
            nn.BatchNorm2d(n1x1),
            nn.ReLU(True),
        )

        # 1x1 conv -> 3x3 conv branch
        self.b2 = nn.Sequential(
            nn.Conv2d(in_planes, n3x3red, kernel_size=1),
            nn.BatchNorm2d(n3x3red),
            nn.ReLU(True),
            nn.Conv2d(n3x3red, n3x3, kernel_size=3, padding=1),
            nn.BatchNorm2d(n3x3),
            nn.ReLU(True),
        )

        # 1x1 conv -> 5x5 conv branch
        self.b3 = nn.Sequential(
            nn.Conv2d(in_planes, n5x5red, kernel_size=1),
            nn.BatchNorm2d(n5x5red),
            nn.ReLU(True),
            nn.Conv2d(n5x5red, n5x5, kernel_size=3, padding=1),
            nn.BatchNorm2d(n5x5),
            nn.ReLU(True),
            nn.Conv2d(n5x5, n5x5, kernel_size=3, padding=1),
            nn.BatchNorm2d(n5x5),
            nn.ReLU(True),
        )

        # 3x3 pool -> 1x1 conv branch
        self.b4 = nn.Sequential(
            nn.MaxPool2d(3, stride=1, padding=1),
            nn.Conv2d(in_planes, pool_planes, kernel_size=1),
            nn.BatchNorm2d(pool_planes),
            nn.ReLU(True),
        )

    def forward(self, x):
        y1 = self.b1(x)
        y2 = self.b2(x)
        y3 = self.b3(x)
        y4 = self.b4(x)
        return torch.cat([y1,y2,y3,y4], 1)


class GoogLeNet(nn.Module):
    def __init__(self, num_classes=10):
        super(GoogLeNet, self).__init__()
        self.pre_layers = nn.Sequential(
            nn.Conv2d(3, 192, kernel_size=3, padding=1),
            nn.BatchNorm2d(192),
            nn.ReLU(True),
        )

        self.a3 = Inception(192,  64,  96, 128, 16, 32, 32)
        self.b3 = Inception(256, 128, 128, 192, 32, 96, 64)

        self.maxpool = nn.MaxPool2d(3, stride=2, padding=1)

        self.a4 = Inception(480, 192,  96, 208, 16,  48,  64)
        self.b4 = Inception(512, 160, 112, 224, 24,  64,  64)
        self.c4 = Inception(512, 128, 128, 256, 24,  64,  64)
        self.d4 = Inception(512, 112, 144, 288, 32,  64,  64)
        self.e4 = Inception(528, 256, 160, 320, 32, 128, 128)

        self.a5 = Inception(832, 256, 160, 320, 32, 128, 128)
        self.b5 = Inception(832, 384, 192, 384, 48, 128, 128)

        self.avgpool = nn.AvgPool2d(8, stride=1)
        self.linear = nn.Linear(1024, num_classes)

    def forward(self, x):
        out = self.pre_layers(x)
        out = self.a3(out)
        out = self.b3(out)
        out = self.maxpool(out)
        out = self.a4(out)
        out = self.b4(out)
        out = self.c4(out)
        out = self.d4(out)
        out = self.e4(out)
        out = self.maxpool(out)
        out = self.a5(out)
        out = self.b5(out)
        out = self.avgpool(out)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def test():
    net = GoogLeNet()
    x = torch.randn(1,3,32,32)
    y = net(x)
    print(y.size())

# test()


==> anc/code/models/lenet.py <==
'''LeNet in PyTorch.'''
import torch.nn as nn
import torch.nn.functional as F

class LeNet(nn.Module):
    def __init__(self):
        super(LeNet, self).__init__()
        self.conv1 = nn.Conv2d(3, 6, 5)
        self.conv2 = nn.Conv2d(6, 16, 5)
        self.fc1   = nn.Linear(16*5*5, 120)
        self.fc2   = nn.Linear(120, 84)
        self.fc3   = nn.Linear(84, 10)

    def forward(self, x):
        out = F.relu(self.conv1(x))
        out = F.max_pool2d(out, 2)
        out = F.relu(self.conv2(out))
        out = F.max_pool2d(out, 2)
        out = out.view(out.size(0), -1)
        out = F.relu(self.fc1(out))
        out = F.relu(self.fc2(out))
        out = self.fc3(out)
        return out


==> anc/code/models/mnist.py <==
''' 
CNNs for FashionMNIST dataset classification.
Implementation of ArcA, ArcB, ArcC, ArcD and ArcE from 
"Fingerprinting Deep Neural Networks Globally via Universal Adversarial Perturbations" CVPR 2022.

Detailed architecture wasn't written in the paper, thus we selected following components by ourselves:
    - the number of channels of convolution layers,
    - classification head.
'''

from functools import partial
from torch import nn


def mnist(activation, use_dropout, kernel_size, num_conv_layers, num_classes=10):
    layers = []
    for i in range(num_conv_layers):
        if i == 0:
            in_channels = 1
        else:
            in_channels = 64
        
        layers.append(nn.Conv2d(in_channels=in_channels, out_channels=64, kernel_size=kernel_size))
        layers.append(activation)
        if use_dropout:
            layers.append(nn.Dropout2d(p=0.2, inplace=False))
    layers.append(nn.AdaptiveAvgPool2d(output_size=1))
    layers.append(nn.Flatten())
    
    layers.append(nn.Linear(64, 32))
    layers.append(activation)
    if use_dropout:
        layers.append(nn.Dropout1d(p=0.2, inplace=False))
    layers.append(nn.Linear(32, num_classes))
    layers.append(nn.Sigmoid())
    
    return nn.Sequential(*layers)
        
import torch.autograd
torch.autograd.set_detect_anomaly(True)
__config = dict(a=dict(activation       =nn.ELU(inplace=True),
                       use_dropout      =False,
                       kernel_size      =3,
                       num_conv_layers  =2),
                b=dict(activation       =nn.ELU(inplace=True),
                       use_dropout      =False,
                       kernel_size      =5,
                       num_conv_layers  =3),
                c=dict(activation       =nn.ReLU(inplace=True),
                       use_dropout      =False,
                       kernel_size      =3,
                       num_conv_layers  =2),
                d=dict(activation       =nn.PReLU(),
                       use_dropout      =False,
                       kernel_size      =3,
                       num_conv_layers  =4),
                e=dict(activation       =nn.ReLU(inplace=False),
                       use_dropout      =True,
                       kernel_size      =5,
                       num_conv_layers  =2))

mnist_arc_a = partial(mnist, **__config['a'])
mnist_arc_b = partial(mnist, **__config['b'])
mnist_arc_c = partial(mnist, **__config['c'])
mnist_arc_d = partial(mnist, **__config['d'])
mnist_arc_e = partial(mnist, **__config['e'])
    
    
if __name__ == '__main__':
    import torch
    sample = torch.randn(32, 1, 28, 28)
    for name, opt in __config.items():
        net = mnist(**opt)
        net(sample)
    print('PASSED:', __file__)

            

==> anc/code/models/mobilenet.py <==
'''MobileNet in PyTorch.

See the paper "MobileNets: Efficient Convolutional Neural Networks for Mobile Vision Applications"
for more details.
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class Block(nn.Module):
    '''Depthwise conv + Pointwise conv'''
    def __init__(self, in_planes, out_planes, stride=1):
        super(Block, self).__init__()
        self.conv1 = nn.Conv2d(in_planes, in_planes, kernel_size=3, stride=stride, padding=1, groups=in_planes, bias=False)
        self.bn1 = nn.BatchNorm2d(in_planes)
        self.conv2 = nn.Conv2d(in_planes, out_planes, kernel_size=1, stride=1, padding=0, bias=False)
        self.bn2 = nn.BatchNorm2d(out_planes)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = F.relu(self.bn2(self.conv2(out)))
        return out


class MobileNet(nn.Module):
    # (128,2) means conv planes=128, conv stride=2, by default conv stride=1
    cfg = [64, (128,2), 128, (256,2), 256, (512,2), 512, 512, 512, 512, 512, (1024,2), 1024]

    def __init__(self, num_classes=10):
        super(MobileNet, self).__init__()
        self.conv1 = nn.Conv2d(3, 32, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(32)
        self.layers = self._make_layers(in_planes=32)
        self.linear = nn.Linear(1024, num_classes)

    def _make_layers(self, in_planes):
        layers = []
        for x in self.cfg:
            out_planes = x if isinstance(x, int) else x[0]
            stride = 1 if isinstance(x, int) else x[1]
            layers.append(Block(in_planes, out_planes, stride))
            in_planes = out_planes
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layers(out)
        out = F.avg_pool2d(out, 2)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def test():
    net = MobileNet()
    x = torch.randn(1,3,32,32)
    y = net(x)
    print(y.size())

# test()


==> anc/code/models/mobilenetv2.py <==
'''MobileNetV2 in PyTorch.

See the paper "Inverted Residuals and Linear Bottlenecks:
Mobile Networks for Classification, Detection and Segmentation" for more details.
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class Block(nn.Module):
    '''expand + depthwise + pointwise'''
    def __init__(self, in_planes, out_planes, expansion, stride):
        super(Block, self).__init__()
        self.stride = stride

        planes = expansion * in_planes
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=1, stride=1, padding=0, bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=stride, padding=1, groups=planes, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)
        self.conv3 = nn.Conv2d(planes, out_planes, kernel_size=1, stride=1, padding=0, bias=False)
        self.bn3 = nn.BatchNorm2d(out_planes)

        self.shortcut = nn.Sequential()
        if stride == 1 and in_planes != out_planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, out_planes, kernel_size=1, stride=1, padding=0, bias=False),
                nn.BatchNorm2d(out_planes),
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = F.relu(self.bn2(self.conv2(out)))
        out = self.bn3(self.conv3(out))
        out = out + self.shortcut(x) if self.stride==1 else out
        return out


class MobileNetV2(nn.Module):
    # (expansion, out_planes, num_blocks, stride)
    cfg = [(1,  16, 1, 1),
           (6,  24, 2, 1),  # NOTE: change stride 2 -> 1 for CIFAR10
           (6,  32, 3, 2),
           (6,  64, 4, 2),
           (6,  96, 3, 1),
           (6, 160, 3, 2),
           (6, 320, 1, 1)]

    def __init__(self, num_classes=10):
        super(MobileNetV2, self).__init__()
        # NOTE: change conv1 stride 2 -> 1 for CIFAR10
        self.conv1 = nn.Conv2d(3, 32, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(32)
        self.layers = self._make_layers(in_planes=32)
        self.conv2 = nn.Conv2d(320, 1280, kernel_size=1, stride=1, padding=0, bias=False)
        self.bn2 = nn.BatchNorm2d(1280)
        self.linear = nn.Linear(1280, num_classes)

    def _make_layers(self, in_planes):
        layers = []
        for expansion, out_planes, num_blocks, stride in self.cfg:
            strides = [stride] + [1]*(num_blocks-1)
            for stride in strides:
                layers.append(Block(in_planes, out_planes, expansion, stride))
                in_planes = out_planes
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layers(out)
        out = F.relu(self.bn2(self.conv2(out)))
        # NOTE: change pooling kernel_size 7 -> 4 for CIFAR10
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def test():
    net = MobileNetV2()
    x = torch.randn(2,3,32,32)
    y = net(x)
    print(y.size())

# test()


==> anc/code/models/pnasnet.py <==
'''PNASNet in PyTorch.

Paper: Progressive Neural Architecture Search
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class SepConv(nn.Module):
    '''Separable Convolution.'''
    def __init__(self, in_planes, out_planes, kernel_size, stride):
        super(SepConv, self).__init__()
        self.conv1 = nn.Conv2d(in_planes, out_planes,
                               kernel_size, stride,
                               padding=(kernel_size-1)//2,
                               bias=False, groups=in_planes)
        self.bn1 = nn.BatchNorm2d(out_planes)

    def forward(self, x):
        return self.bn1(self.conv1(x))


class CellA(nn.Module):
    def __init__(self, in_planes, out_planes, stride=1):
        super(CellA, self).__init__()
        self.stride = stride
        self.sep_conv1 = SepConv(in_planes, out_planes, kernel_size=7, stride=stride)
        if stride==2:
            self.conv1 = nn.Conv2d(in_planes, out_planes, kernel_size=1, stride=1, padding=0, bias=False)
            self.bn1 = nn.BatchNorm2d(out_planes)

    def forward(self, x):
        y1 = self.sep_conv1(x)
        y2 = F.max_pool2d(x, kernel_size=3, stride=self.stride, padding=1)
        if self.stride==2:
            y2 = self.bn1(self.conv1(y2))
        return F.relu(y1+y2)

class CellB(nn.Module):
    def __init__(self, in_planes, out_planes, stride=1):
        super(CellB, self).__init__()
        self.stride = stride
        # Left branch
        self.sep_conv1 = SepConv(in_planes, out_planes, kernel_size=7, stride=stride)
        self.sep_conv2 = SepConv(in_planes, out_planes, kernel_size=3, stride=stride)
        # Right branch
        self.sep_conv3 = SepConv(in_planes, out_planes, kernel_size=5, stride=stride)
        if stride==2:
            self.conv1 = nn.Conv2d(in_planes, out_planes, kernel_size=1, stride=1, padding=0, bias=False)
            self.bn1 = nn.BatchNorm2d(out_planes)
        # Reduce channels
        self.conv2 = nn.Conv2d(2*out_planes, out_planes, kernel_size=1, stride=1, padding=0, bias=False)
        self.bn2 = nn.BatchNorm2d(out_planes)

    def forward(self, x):
        # Left branch
        y1 = self.sep_conv1(x)
        y2 = self.sep_conv2(x)
        # Right branch
        y3 = F.max_pool2d(x, kernel_size=3, stride=self.stride, padding=1)
        if self.stride==2:
            y3 = self.bn1(self.conv1(y3))
        y4 = self.sep_conv3(x)
        # Concat & reduce channels
        b1 = F.relu(y1+y2)
        b2 = F.relu(y3+y4)
        y = torch.cat([b1,b2], 1)
        return F.relu(self.bn2(self.conv2(y)))

class PNASNet(nn.Module):
    def __init__(self, cell_type, num_cells, num_planes):
        super(PNASNet, self).__init__()
        self.in_planes = num_planes
        self.cell_type = cell_type

        self.conv1 = nn.Conv2d(3, num_planes, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(num_planes)

        self.layer1 = self._make_layer(num_planes, num_cells=6)
        self.layer2 = self._downsample(num_planes*2)
        self.layer3 = self._make_layer(num_planes*2, num_cells=6)
        self.layer4 = self._downsample(num_planes*4)
        self.layer5 = self._make_layer(num_planes*4, num_cells=6)

        self.linear = nn.Linear(num_planes*4, 10)

    def _make_layer(self, planes, num_cells):
        layers = []
        for _ in range(num_cells):
            layers.append(self.cell_type(self.in_planes, planes, stride=1))
            self.in_planes = planes
        return nn.Sequential(*layers)

    def _downsample(self, planes):
        layer = self.cell_type(self.in_planes, planes, stride=2)
        self.in_planes = planes
        return layer

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = self.layer5(out)
        out = F.avg_pool2d(out, 8)
        out = self.linear(out.view(out.size(0), -1))
        return out


def PNASNetA():
    return PNASNet(CellA, num_cells=6, num_planes=44)

def PNASNetB():
    return PNASNet(CellB, num_cells=6, num_planes=32)


def test():
    net = PNASNetB()
    x = torch.randn(1,3,32,32)
    y = net(x)
    print(y)

# test()


==> anc/code/models/preact_resnet.py <==
'''Pre-activation ResNet in PyTorch.

Reference:
[1] Kaiming He, Xiangyu Zhang, Shaoqing Ren, Jian Sun
    Identity Mappings in Deep Residual Networks. arXiv:1603.05027
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class PreActBlock(nn.Module):
    '''Pre-activation version of the BasicBlock.'''
    expansion = 1

    def __init__(self, in_planes, planes, stride=1):
        super(PreActBlock, self).__init__()
        self.bn1 = nn.BatchNorm2d(in_planes)
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=1, padding=1, bias=False)

        if stride != 1 or in_planes != self.expansion*planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion*planes, kernel_size=1, stride=stride, bias=False)
            )

    def forward(self, x):
        out = F.relu(self.bn1(x))
        shortcut = self.shortcut(out) if hasattr(self, 'shortcut') else x
        out = self.conv1(out)
        out = self.conv2(F.relu(self.bn2(out)))
        out += shortcut
        return out


class PreActBottleneck(nn.Module):
    '''Pre-activation version of the original Bottleneck module.'''
    expansion = 4

    def __init__(self, in_planes, planes, stride=1):
        super(PreActBottleneck, self).__init__()
        self.bn1 = nn.BatchNorm2d(in_planes)
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn3 = nn.BatchNorm2d(planes)
        self.conv3 = nn.Conv2d(planes, self.expansion*planes, kernel_size=1, bias=False)

        if stride != 1 or in_planes != self.expansion*planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion*planes, kernel_size=1, stride=stride, bias=False)
            )

    def forward(self, x):
        out = F.relu(self.bn1(x))
        shortcut = self.shortcut(out) if hasattr(self, 'shortcut') else x
        out = self.conv1(out)
        out = self.conv2(F.relu(self.bn2(out)))
        out = self.conv3(F.relu(self.bn3(out)))
        out += shortcut
        return out


class PreActResNet(nn.Module):
    def __init__(self, block, num_blocks, num_classes=10):
        super(PreActResNet, self).__init__()
        self.in_planes = 64

        self.conv1 = nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False)
        self.layer1 = self._make_layer(block, 64, num_blocks[0], stride=1)
        self.layer2 = self._make_layer(block, 128, num_blocks[1], stride=2)
        self.layer3 = self._make_layer(block, 256, num_blocks[2], stride=2)
        self.layer4 = self._make_layer(block, 512, num_blocks[3], stride=2)
        self.linear = nn.Linear(512*block.expansion, num_classes)

    def _make_layer(self, block, planes, num_blocks, stride):
        strides = [stride] + [1]*(num_blocks-1)
        layers = []
        for stride in strides:
            layers.append(block(self.in_planes, planes, stride))
            self.in_planes = planes * block.expansion
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def PreActResNet18(num_classes=10):
    return PreActResNet(PreActBlock, [2,2,2,2], num_classes=num_classes)

def PreActResNet34(num_classes=10):
    return PreActResNet(PreActBlock, [3,4,6,3], num_classes=num_classes)

def PreActResNet50(num_classes=10):
    return PreActResNet(PreActBottleneck, [3,4,6,3], num_classes=num_classes)

def PreActResNet101(num_classes=10):
    return PreActResNet(PreActBottleneck, [3,4,23,3], num_classes=num_classes)

def PreActResNet152(num_classes=10):
    return PreActResNet(PreActBottleneck, [3,8,36,3], num_classes=num_classes)


def test():
    net = PreActResNet18()
    y = net((torch.randn(1,3,32,32)))
    print(y.size())

# test()


==> anc/code/models/regnet.py <==
'''RegNet in PyTorch.

Paper: "Designing Network Design Spaces".

Reference: https://github.com/keras-team/keras-applications/blob/master/keras_applications/efficientnet.py
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class SE(nn.Module):
    '''Squeeze-and-Excitation block.'''

    def __init__(self, in_planes, se_planes):
        super(SE, self).__init__()
        self.se1 = nn.Conv2d(in_planes, se_planes, kernel_size=1, bias=True)
        self.se2 = nn.Conv2d(se_planes, in_planes, kernel_size=1, bias=True)

    def forward(self, x):
        out = F.adaptive_avg_pool2d(x, (1, 1))
        out = F.relu(self.se1(out))
        out = self.se2(out).sigmoid()
        out = x * out
        return out


class Block(nn.Module):
    def __init__(self, w_in, w_out, stride, group_width, bottleneck_ratio, se_ratio):
        super(Block, self).__init__()
        # 1x1
        w_b = int(round(w_out * bottleneck_ratio))
        self.conv1 = nn.Conv2d(w_in, w_b, kernel_size=1, bias=False)
        self.bn1 = nn.BatchNorm2d(w_b)
        # 3x3
        num_groups = w_b // group_width
        self.conv2 = nn.Conv2d(w_b, w_b, kernel_size=3,
                               stride=stride, padding=1, groups=num_groups, bias=False)
        self.bn2 = nn.BatchNorm2d(w_b)
        # se
        self.with_se = se_ratio > 0
        if self.with_se:
            w_se = int(round(w_in * se_ratio))
            self.se = SE(w_b, w_se)
        # 1x1
        self.conv3 = nn.Conv2d(w_b, w_out, kernel_size=1, bias=False)
        self.bn3 = nn.BatchNorm2d(w_out)

        self.shortcut = nn.Sequential()
        if stride != 1 or w_in != w_out:
            self.shortcut = nn.Sequential(
                nn.Conv2d(w_in, w_out,
                          kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(w_out)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = F.relu(self.bn2(self.conv2(out)))
        if self.with_se:
            out = self.se(out)
        out = self.bn3(self.conv3(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class RegNet(nn.Module):
    def __init__(self, cfg, num_classes=10):
        super(RegNet, self).__init__()
        self.cfg = cfg
        self.in_planes = 64
        self.conv1 = nn.Conv2d(3, 64, kernel_size=3,
                               stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(64)
        self.layer1 = self._make_layer(0)
        self.layer2 = self._make_layer(1)
        self.layer3 = self._make_layer(2)
        self.layer4 = self._make_layer(3)
        self.linear = nn.Linear(self.cfg['widths'][-1], num_classes)

    def _make_layer(self, idx):
        depth = self.cfg['depths'][idx]
        width = self.cfg['widths'][idx]
        stride = self.cfg['strides'][idx]
        group_width = self.cfg['group_width']
        bottleneck_ratio = self.cfg['bottleneck_ratio']
        se_ratio = self.cfg['se_ratio']

        layers = []
        for i in range(depth):
            s = stride if i == 0 else 1
            layers.append(Block(self.in_planes, width,
                                s, group_width, bottleneck_ratio, se_ratio))
            self.in_planes = width
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.adaptive_avg_pool2d(out, (1, 1))
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def RegNetX_200MF(num_classes=10):
    cfg = {
        'depths': [1, 1, 4, 7],
        'widths': [24, 56, 152, 368],
        'strides': [1, 1, 2, 2],
        'group_width': 8,
        'bottleneck_ratio': 1,
        'se_ratio': 0,
    }
    return RegNet(cfg, num_classes=num_classes)


def RegNetX_400MF(num_classes=10):
    cfg = {
        'depths': [1, 2, 7, 12],
        'widths': [32, 64, 160, 384],
        'strides': [1, 1, 2, 2],
        'group_width': 16,
        'bottleneck_ratio': 1,
        'se_ratio': 0,
    }
    return RegNet(cfg, num_classes=num_classes)


def RegNetY_400MF(num_classes=10):
    cfg = {
        'depths': [1, 2, 7, 12],
        'widths': [32, 64, 160, 384],
        'strides': [1, 1, 2, 2],
        'group_width': 16,
        'bottleneck_ratio': 1,
        'se_ratio': 0.25,
    }
    return RegNet(cfg, num_classes=num_classes)


def test():
    net = RegNetX_200MF()
    print(net)
    x = torch.randn(2, 3, 32, 32)
    y = net(x)
    print(y.shape)


if __name__ == '__main__':
    test()


==> anc/code/models/resnet.py <==
'''ResNet in PyTorch.

For Pre-activation ResNet, see 'preact_resnet.py'.

Reference:
[1] Kaiming He, Xiangyu Zhang, Shaoqing Ren, Jian Sun
    Deep Residual Learning for Image Recognition. arXiv:1512.03385
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class BasicBlock(nn.Module):
    expansion = 1

    def __init__(self, in_planes, planes, stride=1):
        super(BasicBlock, self).__init__()
        self.conv1 = nn.Conv2d(
            in_planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3,
                               stride=1, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != self.expansion*planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion*planes,
                          kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(self.expansion*planes)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.bn2(self.conv2(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class Bottleneck(nn.Module):
    expansion = 4

    def __init__(self, in_planes, planes, stride=1):
        super(Bottleneck, self).__init__()
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=1, bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3,
                               stride=stride, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)
        self.conv3 = nn.Conv2d(planes, self.expansion *
                               planes, kernel_size=1, bias=False)
        self.bn3 = nn.BatchNorm2d(self.expansion*planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != self.expansion*planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion*planes,
                          kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(self.expansion*planes)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = F.relu(self.bn2(self.conv2(out)))
        out = self.bn3(self.conv3(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class ResNet(nn.Module):
    def __init__(self, block, num_blocks, num_classes=10):
        super(ResNet, self).__init__()
        self.in_planes = 64

        self.conv1 = nn.Conv2d(3, 64, kernel_size=3,
                               stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(64)
        self.layer1 = self._make_layer(block, 64, num_blocks[0], stride=1)
        self.layer2 = self._make_layer(block, 128, num_blocks[1], stride=2)
        self.layer3 = self._make_layer(block, 256, num_blocks[2], stride=2)
        self.layer4 = self._make_layer(block, 512, num_blocks[3], stride=2)
        self.linear = nn.Linear(512*block.expansion, num_classes)

    def _make_layer(self, block, planes, num_blocks, stride):
        strides = [stride] + [1]*(num_blocks-1)
        layers = []
        for stride in strides:
            layers.append(block(self.in_planes, planes, stride))
            self.in_planes = planes * block.expansion
        return nn.Sequential(*layers)

    def forward(self, x, acquire_feat=False):
        def this_is_feat(out):
            return out.clone().detach().flatten(start_dim=1)
        
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        feat = this_is_feat(out)
        out = self.linear(out)
        
        if acquire_feat:
            return out, feat
        else:
            return out


def ResNet18(num_classes=10):
    return ResNet(BasicBlock, [2, 2, 2, 2], num_classes=num_classes)


def ResNet34(num_classes=10):
    return ResNet(BasicBlock, [3, 4, 6, 3], num_classes=num_classes)


def ResNet50(num_classes=10):
    return ResNet(Bottleneck, [3, 4, 6, 3], num_classes=num_classes)


def ResNet101(num_classes=10):
    return ResNet(Bottleneck, [3, 4, 23, 3], num_classes=num_classes)


def ResNet152(num_classes=10):
    return ResNet(Bottleneck, [3, 8, 36, 3], num_classes=num_classes)


def test():
    net = ResNet18()
    y = net(torch.randn(1, 3, 32, 32))
    print(y.size())

# test()


==> anc/code/models/resnet_cifar.py <==
'''
Properly implemented ResNet-s for CIFAR10 as described in paper [1].
The implementation and structure of this file is hugely influenced by [2]
which is implemented for ImageNet and doesn't have option A for identity.
Moreover, most of the implementations on the web is copy-paste from
torchvision's resnet and has wrong number of params.
Proper ResNet-s for CIFAR10 (for fair comparision and etc.) has following
number of layers and parameters:
name      | layers | params
ResNet20  |    20  | 0.27M
ResNet32  |    32  | 0.46M
ResNet44  |    44  | 0.66M
ResNet56  |    56  | 0.85M
ResNet110 |   110  |  1.7M
ResNet1202|  1202  | 19.4m
which this implementation indeed has.
Reference:
[1] Kaiming He, Xiangyu Zhang, Shaoqing Ren, Jian Sun
    Deep Residual Learning for Image Recognition. arXiv:1512.03385
[2] https://github.com/pytorch/vision/blob/master/torchvision/models/resnet.py
If you use this implementation in you work, please don't forget to mention the
author, Yerlan Idelbayev.
'''
import torch.nn as nn
import torch.nn.functional as F
import torch.nn.init as init

__all__ = ['ResNet', 'resnet20', 'resnet32', 'resnet44', 'resnet56', 'resnet110', 'resnet1202']

def _weights_init(m):
    #print(classname)
    if isinstance(m, nn.Linear) or isinstance(m, nn.Conv2d):
        init.kaiming_normal_(m.weight)

class LambdaLayer(nn.Module):
    def __init__(self, lambd):
        super(LambdaLayer, self).__init__()
        self.lambd = lambd

    def forward(self, x):
        return self.lambd(x)


class BasicBlock(nn.Module):
    expansion = 1

    def __init__(self, in_planes, planes, stride=1, option='A'):
        super(BasicBlock, self).__init__()
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != planes:
            if option == 'A':
                """
                For CIFAR10 ResNet paper uses option A.
                """
                self.shortcut = LambdaLayer(lambda x:
                                            F.pad(x[:, :, ::2, ::2], (0, 0, 0, 0, planes//4, planes//4), "constant", 0))
            elif option == 'B':
                self.shortcut = nn.Sequential(
                     nn.Conv2d(in_planes, self.expansion * planes, kernel_size=1, stride=stride, bias=False),
                     nn.BatchNorm2d(self.expansion * planes)
                )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.bn2(self.conv2(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class ResNet(nn.Module):
    def __init__(self, block, num_blocks, num_classes=10):
        super(ResNet, self).__init__()
        self.in_planes = 16

        self.conv1 = nn.Conv2d(3, 16, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(16)
        self.layer1 = self._make_layer(block, 16, num_blocks[0], stride=1)
        self.layer2 = self._make_layer(block, 32, num_blocks[1], stride=2)
        self.layer3 = self._make_layer(block, 64, num_blocks[2], stride=2)
        self.linear = nn.Linear(64, num_classes)

        self.apply(_weights_init)

    def _make_layer(self, block, planes, num_blocks, stride):
        strides = [stride] + [1]*(num_blocks-1)
        layers = []
        for stride in strides:
            layers.append(block(self.in_planes, planes, stride))
            self.in_planes = planes * block.expansion

        return nn.Sequential(*layers)

    def forward(self, x, acquire_feat=False):
        def this_is_feat(out):
            return out.clone().detach().flatten(start_dim=1)

        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = F.avg_pool2d(out, out.size()[3])
        out = out.view(out.size(0), -1)
        feat = this_is_feat(out)
        out = self.linear(out)
        
        if acquire_feat:
            return out, feat
        else:
            return out


def resnet20(num_classes=10):
    return ResNet(BasicBlock, [3, 3, 3], num_classes=num_classes)


def resnet32(num_classes=10):
    return ResNet(BasicBlock, [5, 5, 5], num_classes=num_classes)


def resnet44(num_classes=10):
    return ResNet(BasicBlock, [7, 7, 7], num_classes=num_classes)


def resnet56(num_classes=10):
    return ResNet(BasicBlock, [9, 9, 9], num_classes=num_classes)


def resnet110(num_classes=10):
    return ResNet(BasicBlock, [18, 18, 18], num_classes=num_classes)


def resnet1202(num_classes=10):
    return ResNet(BasicBlock, [200, 200, 200], num_classes=num_classes)


def test(net):
    import numpy as np
    total_params = 0

    for x in filter(lambda p: p.requires_grad, net.parameters()):
        total_params += np.prod(x.data.numpy().shape)
    print("Total number of params", total_params)
    print("Total layers", len(list(filter(lambda p: p.requires_grad and len(p.data.size())>1, net.parameters()))))


if __name__ == "__main__":
    for net_name in __all__:
        if net_name.startswith('resnet'):
            print(net_name)
            test(globals()[net_name]())
            print()


==> anc/code/models/resnext.py <==
'''ResNeXt in PyTorch.

See the paper "Aggregated Residual Transformations for Deep Neural Networks" for more details.
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class Block(nn.Module):
    '''Grouped convolution block.'''
    expansion = 2

    def __init__(self, in_planes, cardinality=32, bottleneck_width=4, stride=1):
        super(Block, self).__init__()
        group_width = cardinality * bottleneck_width
        self.conv1 = nn.Conv2d(in_planes, group_width, kernel_size=1, bias=False)
        self.bn1 = nn.BatchNorm2d(group_width)
        self.conv2 = nn.Conv2d(group_width, group_width, kernel_size=3, stride=stride, padding=1, groups=cardinality, bias=False)
        self.bn2 = nn.BatchNorm2d(group_width)
        self.conv3 = nn.Conv2d(group_width, self.expansion*group_width, kernel_size=1, bias=False)
        self.bn3 = nn.BatchNorm2d(self.expansion*group_width)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != self.expansion*group_width:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion*group_width, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(self.expansion*group_width)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = F.relu(self.bn2(self.conv2(out)))
        out = self.bn3(self.conv3(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class ResNeXt(nn.Module):
    def __init__(self, num_blocks, cardinality, bottleneck_width, num_classes=10):
        super(ResNeXt, self).__init__()
        self.cardinality = cardinality
        self.bottleneck_width = bottleneck_width
        self.in_planes = 64

        self.conv1 = nn.Conv2d(3, 64, kernel_size=1, bias=False)
        self.bn1 = nn.BatchNorm2d(64)
        self.layer1 = self._make_layer(num_blocks[0], 1)
        self.layer2 = self._make_layer(num_blocks[1], 2)
        self.layer3 = self._make_layer(num_blocks[2], 2)
        # self.layer4 = self._make_layer(num_blocks[3], 2)
        self.linear = nn.Linear(cardinality*bottleneck_width*8, num_classes)

    def _make_layer(self, num_blocks, stride):
        strides = [stride] + [1]*(num_blocks-1)
        layers = []
        for stride in strides:
            layers.append(Block(self.in_planes, self.cardinality, self.bottleneck_width, stride))
            self.in_planes = Block.expansion * self.cardinality * self.bottleneck_width
        # Increase bottleneck_width by 2 after each stage.
        self.bottleneck_width *= 2
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        # out = self.layer4(out)
        out = F.avg_pool2d(out, 8)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def ResNeXt29_2x64d(num_classes=10):
    return ResNeXt(num_blocks=[3,3,3], cardinality=2, bottleneck_width=64, num_classes=num_classes)

def ResNeXt29_4x64d(num_classes=10):
    return ResNeXt(num_blocks=[3,3,3], cardinality=4, bottleneck_width=64, num_classes=num_classes)

def ResNeXt29_8x64d(num_classes=10):
    return ResNeXt(num_blocks=[3,3,3], cardinality=8, bottleneck_width=64, num_classes=num_classes)

def ResNeXt29_32x4d(num_classes=10):
    return ResNeXt(num_blocks=[3,3,3], cardinality=32, bottleneck_width=4, num_classes=num_classes)

def test_resnext():
    net = ResNeXt29_2x64d()
    x = torch.randn(1,3,32,32)
    y = net(x)
    print(y.size())

# test_resnext()


==> anc/code/models/senet.py <==
'''SENet in PyTorch.

SENet is the winner of ImageNet-2017. The paper is not released yet.
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class BasicBlock(nn.Module):
    def __init__(self, in_planes, planes, stride=1):
        super(BasicBlock, self).__init__()
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, planes, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(planes)
            )

        # SE layers
        self.fc1 = nn.Conv2d(planes, planes//16, kernel_size=1)  # Use nn.Conv2d instead of nn.Linear
        self.fc2 = nn.Conv2d(planes//16, planes, kernel_size=1)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.bn2(self.conv2(out))

        # Squeeze
        w = F.avg_pool2d(out, out.size(2))
        w = F.relu(self.fc1(w))
        w = torch.sigmoid(self.fc2(w))
        # Excitation
        out = out * w  # New broadcasting feature from v0.2!

        out += self.shortcut(x)
        out = F.relu(out)
        return out


class PreActBlock(nn.Module):
    def __init__(self, in_planes, planes, stride=1):
        super(PreActBlock, self).__init__()
        self.bn1 = nn.BatchNorm2d(in_planes)
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=1, padding=1, bias=False)

        if stride != 1 or in_planes != planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, planes, kernel_size=1, stride=stride, bias=False)
            )

        # SE layers
        self.fc1 = nn.Conv2d(planes, planes//16, kernel_size=1)
        self.fc2 = nn.Conv2d(planes//16, planes, kernel_size=1)

    def forward(self, x):
        out = F.relu(self.bn1(x))
        shortcut = self.shortcut(out) if hasattr(self, 'shortcut') else x
        out = self.conv1(out)
        out = self.conv2(F.relu(self.bn2(out)))

        # Squeeze
        w = F.avg_pool2d(out, out.size(2))
        w = F.relu(self.fc1(w))
        w = torch.sigmoid(self.fc2(w))
        # Excitation
        out = out * w

        out += shortcut
        return out


class SENet(nn.Module):
    def __init__(self, block, num_blocks, num_classes=10):
        super(SENet, self).__init__()
        self.in_planes = 64

        self.conv1 = nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(64)
        self.layer1 = self._make_layer(block,  64, num_blocks[0], stride=1)
        self.layer2 = self._make_layer(block, 128, num_blocks[1], stride=2)
        self.layer3 = self._make_layer(block, 256, num_blocks[2], stride=2)
        self.layer4 = self._make_layer(block, 512, num_blocks[3], stride=2)
        self.linear = nn.Linear(512, num_classes)

    def _make_layer(self, block, planes, num_blocks, stride):
        strides = [stride] + [1]*(num_blocks-1)
        layers = []
        for stride in strides:
            layers.append(block(self.in_planes, planes, stride))
            self.in_planes = planes
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def SENet18(num_classes=10):
    return SENet(PreActBlock, [2,2,2,2], num_classes=num_classes)


def test():
    net = SENet18()
    y = net(torch.randn(1,3,32,32))
    print(y.size())

# test()


==> anc/code/models/shufflenet.py <==
'''ShuffleNet in PyTorch.

See the paper "ShuffleNet: An Extremely Efficient Convolutional Neural Network for Mobile Devices" for more details.
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class ShuffleBlock(nn.Module):
    def __init__(self, groups):
        super(ShuffleBlock, self).__init__()
        self.groups = groups

    def forward(self, x):
        '''Channel shuffle: [N,C,H,W] -> [N,g,C/g,H,W] -> [N,C/g,g,H,w] -> [N,C,H,W]'''
        N,C,H,W = x.size()
        g = self.groups
        return x.view(N,g,C//g,H,W).permute(0,2,1,3,4).reshape(N,C,H,W)


class Bottleneck(nn.Module):
    def __init__(self, in_planes, out_planes, stride, groups):
        super(Bottleneck, self).__init__()
        self.stride = stride

        mid_planes = out_planes/4
        g = 1 if in_planes==24 else groups
        self.conv1 = nn.Conv2d(in_planes, mid_planes, kernel_size=1, groups=g, bias=False)
        self.bn1 = nn.BatchNorm2d(mid_planes)
        self.shuffle1 = ShuffleBlock(groups=g)
        self.conv2 = nn.Conv2d(mid_planes, mid_planes, kernel_size=3, stride=stride, padding=1, groups=mid_planes, bias=False)
        self.bn2 = nn.BatchNorm2d(mid_planes)
        self.conv3 = nn.Conv2d(mid_planes, out_planes, kernel_size=1, groups=groups, bias=False)
        self.bn3 = nn.BatchNorm2d(out_planes)

        self.shortcut = nn.Sequential()
        if stride == 2:
            self.shortcut = nn.Sequential(nn.AvgPool2d(3, stride=2, padding=1))

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.shuffle1(out)
        out = F.relu(self.bn2(self.conv2(out)))
        out = self.bn3(self.conv3(out))
        res = self.shortcut(x)
        out = F.relu(torch.cat([out,res], 1)) if self.stride==2 else F.relu(out+res)
        return out


class ShuffleNet(nn.Module):
    def __init__(self, cfg, num_classes=10):
        super(ShuffleNet, self).__init__()
        out_planes = cfg['out_planes']
        num_blocks = cfg['num_blocks']
        groups = cfg['groups']

        self.conv1 = nn.Conv2d(3, 24, kernel_size=1, bias=False)
        self.bn1 = nn.BatchNorm2d(24)
        self.in_planes = 24
        self.layer1 = self._make_layer(out_planes[0], num_blocks[0], groups)
        self.layer2 = self._make_layer(out_planes[1], num_blocks[1], groups)
        self.layer3 = self._make_layer(out_planes[2], num_blocks[2], groups)
        self.linear = nn.Linear(out_planes[2], num_classes)

    def _make_layer(self, out_planes, num_blocks, groups):
        layers = []
        for i in range(num_blocks):
            stride = 2 if i == 0 else 1
            cat_planes = self.in_planes if i == 0 else 0
            layers.append(Bottleneck(self.in_planes, out_planes-cat_planes, stride=stride, groups=groups))
            self.in_planes = out_planes
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def ShuffleNetG2(num_classes=10):
    cfg = {
        'out_planes': [200,400,800],
        'num_blocks': [4,8,4],
        'groups': 2
    }
    return ShuffleNet(cfg, num_classes=num_classes)

def ShuffleNetG3(num_classes=10):
    cfg = {
        'out_planes': [240,480,960],
        'num_blocks': [4,8,4],
        'groups': 3
    }
    return ShuffleNet(cfg, num_classes=num_classes)


def test():
    net = ShuffleNetG2()
    x = torch.randn(1,3,32,32)
    y = net(x)
    print(y)

# test()


==> anc/code/models/shufflenetv2.py <==
'''ShuffleNetV2 in PyTorch.

See the paper "ShuffleNet V2: Practical Guidelines for Efficient CNN Architecture Design" for more details.
'''
import torch
import torch.nn as nn
import torch.nn.functional as F


class ShuffleBlock(nn.Module):
    def __init__(self, groups=2):
        super(ShuffleBlock, self).__init__()
        self.groups = groups

    def forward(self, x):
        '''Channel shuffle: [N,C,H,W] -> [N,g,C/g,H,W] -> [N,C/g,g,H,w] -> [N,C,H,W]'''
        N, C, H, W = x.size()
        g = self.groups
        return x.view(N, g, C//g, H, W).permute(0, 2, 1, 3, 4).reshape(N, C, H, W)


class SplitBlock(nn.Module):
    def __init__(self, ratio):
        super(SplitBlock, self).__init__()
        self.ratio = ratio

    def forward(self, x):
        c = int(x.size(1) * self.ratio)
        return x[:, :c, :, :], x[:, c:, :, :]


class BasicBlock(nn.Module):
    def __init__(self, in_channels, split_ratio=0.5):
        super(BasicBlock, self).__init__()
        self.split = SplitBlock(split_ratio)
        in_channels = int(in_channels * split_ratio)
        self.conv1 = nn.Conv2d(in_channels, in_channels,
                               kernel_size=1, bias=False)
        self.bn1 = nn.BatchNorm2d(in_channels)
        self.conv2 = nn.Conv2d(in_channels, in_channels,
                               kernel_size=3, stride=1, padding=1, groups=in_channels, bias=False)
        self.bn2 = nn.BatchNorm2d(in_channels)
        self.conv3 = nn.Conv2d(in_channels, in_channels,
                               kernel_size=1, bias=False)
        self.bn3 = nn.BatchNorm2d(in_channels)
        self.shuffle = ShuffleBlock()

    def forward(self, x):
        x1, x2 = self.split(x)
        out = F.relu(self.bn1(self.conv1(x2)))
        out = self.bn2(self.conv2(out))
        out = F.relu(self.bn3(self.conv3(out)))
        out = torch.cat([x1, out], 1)
        out = self.shuffle(out)
        return out


class DownBlock(nn.Module):
    def __init__(self, in_channels, out_channels):
        super(DownBlock, self).__init__()
        mid_channels = out_channels // 2
        # left
        self.conv1 = nn.Conv2d(in_channels, in_channels,
                               kernel_size=3, stride=2, padding=1, groups=in_channels, bias=False)
        self.bn1 = nn.BatchNorm2d(in_channels)
        self.conv2 = nn.Conv2d(in_channels, mid_channels,
                               kernel_size=1, bias=False)
        self.bn2 = nn.BatchNorm2d(mid_channels)
        # right
        self.conv3 = nn.Conv2d(in_channels, mid_channels,
                               kernel_size=1, bias=False)
        self.bn3 = nn.BatchNorm2d(mid_channels)
        self.conv4 = nn.Conv2d(mid_channels, mid_channels,
                               kernel_size=3, stride=2, padding=1, groups=mid_channels, bias=False)
        self.bn4 = nn.BatchNorm2d(mid_channels)
        self.conv5 = nn.Conv2d(mid_channels, mid_channels,
                               kernel_size=1, bias=False)
        self.bn5 = nn.BatchNorm2d(mid_channels)

        self.shuffle = ShuffleBlock()

    def forward(self, x):
        # left
        out1 = self.bn1(self.conv1(x))
        out1 = F.relu(self.bn2(self.conv2(out1)))
        # right
        out2 = F.relu(self.bn3(self.conv3(x)))
        out2 = self.bn4(self.conv4(out2))
        out2 = F.relu(self.bn5(self.conv5(out2)))
        # concat
        out = torch.cat([out1, out2], 1)
        out = self.shuffle(out)
        return out


class ShuffleNetV2(nn.Module):
    def __init__(self, net_size, num_classes=10):
        super(ShuffleNetV2, self).__init__()
        out_channels = configs[net_size]['out_channels']
        num_blocks = configs[net_size]['num_blocks']

        self.conv1 = nn.Conv2d(3, 24, kernel_size=3,
                               stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(24)
        self.in_channels = 24
        self.layer1 = self._make_layer(out_channels[0], num_blocks[0])
        self.layer2 = self._make_layer(out_channels[1], num_blocks[1])
        self.layer3 = self._make_layer(out_channels[2], num_blocks[2])
        self.conv2 = nn.Conv2d(out_channels[2], out_channels[3],
                               kernel_size=1, stride=1, padding=0, bias=False)
        self.bn2 = nn.BatchNorm2d(out_channels[3])
        self.linear = nn.Linear(out_channels[3], num_classes)

    def _make_layer(self, out_channels, num_blocks):
        layers = [DownBlock(self.in_channels, out_channels)]
        for i in range(num_blocks):
            layers.append(BasicBlock(out_channels))
            self.in_channels = out_channels
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        # out = F.max_pool2d(out, 3, stride=2, padding=1)
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = F.relu(self.bn2(self.conv2(out)))
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


configs = {
    0.5: {
        'out_channels': (48, 96, 192, 1024),
        'num_blocks': (3, 7, 3)
    },

    1: {
        'out_channels': (116, 232, 464, 1024),
        'num_blocks': (3, 7, 3)
    },
    1.5: {
        'out_channels': (176, 352, 704, 1024),
        'num_blocks': (3, 7, 3)
    },
    2: {
        'out_channels': (224, 488, 976, 2048),
        'num_blocks': (3, 7, 3)
    }
}


def test():
    net = ShuffleNetV2(net_size=0.5)
    x = torch.randn(3, 3, 32, 32)
    y = net(x)
    print(y.shape)


# test()


==> anc/code/models/swin.py <==
# https://github.com/berniwal/swin-transformer-pytorch

import torch
from torch import nn, einsum
import numpy as np
from einops import rearrange, repeat


class CyclicShift(nn.Module):
    def __init__(self, displacement):
        super().__init__()
        self.displacement = displacement

    def forward(self, x):
        return torch.roll(x, shifts=(self.displacement, self.displacement), dims=(1, 2))


class Residual(nn.Module):
    def __init__(self, fn):
        super().__init__()
        self.fn = fn

    def forward(self, x, **kwargs):
        return self.fn(x, **kwargs) + x


class PreNorm(nn.Module):
    def __init__(self, dim, fn):
        super().__init__()
        self.norm = nn.LayerNorm(dim)
        self.fn = fn

    def forward(self, x, **kwargs):
        return self.fn(self.norm(x), **kwargs)


class FeedForward(nn.Module):
    def __init__(self, dim, hidden_dim):
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(dim, hidden_dim),
            nn.GELU(),
            nn.Linear(hidden_dim, dim),
        )

    def forward(self, x):
        return self.net(x)


def create_mask(window_size, displacement, upper_lower, left_right):
    mask = torch.zeros(window_size ** 2, window_size ** 2)

    if upper_lower:
        mask[-displacement * window_size:, :-displacement * window_size] = float('-inf')
        mask[:-displacement * window_size, -displacement * window_size:] = float('-inf')

    if left_right:
        mask = rearrange(mask, '(h1 w1) (h2 w2) -> h1 w1 h2 w2', h1=window_size, h2=window_size)
        mask[:, -displacement:, :, :-displacement] = float('-inf')
        mask[:, :-displacement, :, -displacement:] = float('-inf')
        mask = rearrange(mask, 'h1 w1 h2 w2 -> (h1 w1) (h2 w2)')

    return mask


def get_relative_distances(window_size):
    indices = torch.tensor(np.array([[x, y] for x in range(window_size) for y in range(window_size)]))
    distances = indices[None, :, :] - indices[:, None, :]
    return distances


class WindowAttention(nn.Module):
    def __init__(self, dim, heads, head_dim, shifted, window_size, relative_pos_embedding):
        super().__init__()
        inner_dim = head_dim * heads

        self.heads = heads
        self.scale = head_dim ** -0.5
        self.window_size = window_size
        self.relative_pos_embedding = relative_pos_embedding
        self.shifted = shifted

        if self.shifted:
            displacement = window_size // 2
            self.cyclic_shift = CyclicShift(-displacement)
            self.cyclic_back_shift = CyclicShift(displacement)
            self.upper_lower_mask = nn.Parameter(create_mask(window_size=window_size, displacement=displacement,
                                                             upper_lower=True, left_right=False), requires_grad=False)
            self.left_right_mask = nn.Parameter(create_mask(window_size=window_size, displacement=displacement,
                                                            upper_lower=False, left_right=True), requires_grad=False)

        self.to_qkv = nn.Linear(dim, inner_dim * 3, bias=False)

        if self.relative_pos_embedding:
            self.relative_indices = get_relative_distances(window_size) + window_size - 1
            self.pos_embedding = nn.Parameter(torch.randn(2 * window_size - 1, 2 * window_size - 1))
        else:
            self.pos_embedding = nn.Parameter(torch.randn(window_size ** 2, window_size ** 2))

        self.to_out = nn.Linear(inner_dim, dim)

    def forward(self, x):
        if self.shifted:
            x = self.cyclic_shift(x)

        b, n_h, n_w, _, h = *x.shape, self.heads

        qkv = self.to_qkv(x).chunk(3, dim=-1)
        nw_h = n_h // self.window_size
        nw_w = n_w // self.window_size

        q, k, v = map(
            lambda t: rearrange(t, 'b (nw_h w_h) (nw_w w_w) (h d) -> b h (nw_h nw_w) (w_h w_w) d',
                                h=h, w_h=self.window_size, w_w=self.window_size), qkv)

        dots = einsum('b h w i d, b h w j d -> b h w i j', q, k) * self.scale

        if self.relative_pos_embedding:
            dots += self.pos_embedding[self.relative_indices[:, :, 0], self.relative_indices[:, :, 1]]
        else:
            dots += self.pos_embedding

        if self.shifted:
            dots[:, :, -nw_w:] += self.upper_lower_mask
            dots[:, :, nw_w - 1::nw_w] += self.left_right_mask

        attn = dots.softmax(dim=-1)

        out = einsum('b h w i j, b h w j d -> b h w i d', attn, v)
        out = rearrange(out, 'b h (nw_h nw_w) (w_h w_w) d -> b (nw_h w_h) (nw_w w_w) (h d)',
                        h=h, w_h=self.window_size, w_w=self.window_size, nw_h=nw_h, nw_w=nw_w)
        out = self.to_out(out)

        if self.shifted:
            out = self.cyclic_back_shift(out)
        return out


class SwinBlock(nn.Module):
    def __init__(self, dim, heads, head_dim, mlp_dim, shifted, window_size, relative_pos_embedding):
        super().__init__()
        self.attention_block = Residual(PreNorm(dim, WindowAttention(dim=dim,
                                                                     heads=heads,
                                                                     head_dim=head_dim,
                                                                     shifted=shifted,
                                                                     window_size=window_size,
                                                                     relative_pos_embedding=relative_pos_embedding)))
        self.mlp_block = Residual(PreNorm(dim, FeedForward(dim=dim, hidden_dim=mlp_dim)))

    def forward(self, x):
        x = self.attention_block(x)
        x = self.mlp_block(x)
        return x


class PatchMerging(nn.Module):
    def __init__(self, in_channels, out_channels, downscaling_factor):
        super().__init__()
        self.downscaling_factor = downscaling_factor
        self.patch_merge = nn.Unfold(kernel_size=downscaling_factor, stride=downscaling_factor, padding=0)
        self.linear = nn.Linear(in_channels * downscaling_factor ** 2, out_channels)

    def forward(self, x):
        b, c, h, w = x.shape
        new_h, new_w = h // self.downscaling_factor, w // self.downscaling_factor
        x = self.patch_merge(x).view(b, -1, new_h, new_w).permute(0, 2, 3, 1)
        x = self.linear(x)
        return x


class StageModule(nn.Module):
    def __init__(self, in_channels, hidden_dimension, layers, downscaling_factor, num_heads, head_dim, window_size,
                 relative_pos_embedding):
        super().__init__()
        assert layers % 2 == 0, 'Stage layers need to be divisible by 2 for regular and shifted block.'

        self.patch_partition = PatchMerging(in_channels=in_channels, out_channels=hidden_dimension,
                                            downscaling_factor=downscaling_factor)

        self.layers = nn.ModuleList([])
        for _ in range(layers // 2):
            self.layers.append(nn.ModuleList([
                SwinBlock(dim=hidden_dimension, heads=num_heads, head_dim=head_dim, mlp_dim=hidden_dimension * 4,
                          shifted=False, window_size=window_size, relative_pos_embedding=relative_pos_embedding),
                SwinBlock(dim=hidden_dimension, heads=num_heads, head_dim=head_dim, mlp_dim=hidden_dimension * 4,
                          shifted=True, window_size=window_size, relative_pos_embedding=relative_pos_embedding),
            ]))

    def forward(self, x):
        x = self.patch_partition(x)
        for regular_block, shifted_block in self.layers:
            x = regular_block(x)
            x = shifted_block(x)
        return x.permute(0, 3, 1, 2)


class SwinTransformer(nn.Module):
    def __init__(self, *, hidden_dim, layers, heads, channels=3, num_classes=1000, head_dim=32, window_size=7,
                 downscaling_factors=(4, 2, 2, 2), relative_pos_embedding=True):
        super().__init__()

        self.stage1 = StageModule(in_channels=channels, hidden_dimension=hidden_dim, layers=layers[0],
                                  downscaling_factor=downscaling_factors[0], num_heads=heads[0], head_dim=head_dim,
                                  window_size=window_size, relative_pos_embedding=relative_pos_embedding)
        self.stage2 = StageModule(in_channels=hidden_dim, hidden_dimension=hidden_dim * 2, layers=layers[1],
                                  downscaling_factor=downscaling_factors[1], num_heads=heads[1], head_dim=head_dim,
                                  window_size=window_size, relative_pos_embedding=relative_pos_embedding)
        self.stage3 = StageModule(in_channels=hidden_dim * 2, hidden_dimension=hidden_dim * 4, layers=layers[2],
                                  downscaling_factor=downscaling_factors[2], num_heads=heads[2], head_dim=head_dim,
                                  window_size=window_size, relative_pos_embedding=relative_pos_embedding)
        self.stage4 = StageModule(in_channels=hidden_dim * 4, hidden_dimension=hidden_dim * 8, layers=layers[3],
                                  downscaling_factor=downscaling_factors[3], num_heads=heads[3], head_dim=head_dim,
                                  window_size=window_size, relative_pos_embedding=relative_pos_embedding)

        self.mlp_head = nn.Sequential(
            nn.LayerNorm(hidden_dim * 8),
            nn.Linear(hidden_dim * 8, num_classes)
        )

    def forward(self, img):
        x = self.stage1(img)
        x = self.stage2(x)
        x = self.stage3(x)
        x = self.stage4(x)
        x = x.mean(dim=[2, 3])
        return self.mlp_head(x)


def swin_t(hidden_dim=96, layers=(2, 2, 6, 2), heads=(3, 6, 12, 24), num_classes=10, **kwargs):
    return SwinTransformer(hidden_dim=hidden_dim, layers=layers, heads=heads, num_classes=num_classes, **kwargs)


def swin_s(hidden_dim=96, layers=(2, 2, 18, 2), heads=(3, 6, 12, 24), num_classes=10, **kwargs):
    return SwinTransformer(hidden_dim=hidden_dim, layers=layers, heads=heads, num_classes=num_classes, **kwargs)


def swin_b(hidden_dim=128, layers=(2, 2, 18, 2), heads=(4, 8, 16, 32), num_classes=10, **kwargs):
    return SwinTransformer(hidden_dim=hidden_dim, layers=layers, heads=heads, num_classes=num_classes, **kwargs)


def swin_l(hidden_dim=192, layers=(2, 2, 18, 2), heads=(6, 12, 24, 48), num_classes=10, **kwargs):
    return SwinTransformer(hidden_dim=hidden_dim, layers=layers, heads=heads, num_classes=num_classes, **kwargs)

def swin(num_classes=10):
    return swin_t(window_size=4, num_classes=num_classes, downscaling_factors=(2,2,2,1))


==> anc/code/models/toy.py <==
from functools import partial
from torch import nn

def toy_mnist_t(num_classes=10):
    return nn.Sequential(
        nn.Conv2d(1, 32, kernel_size=3, stride=1, padding=1), nn.ReLU(), nn.MaxPool2d(2, 2),
        nn.Conv2d(32, 64, kernel_size=3, stride=1, padding=1), nn.ReLU(), nn.MaxPool2d(2, 2),
        
        nn.Flatten(),
        nn.Linear(7 * 7 * 64, 128), nn.ReLU(),
        nn.Linear(128, num_classes),
    )

def toy_mnist(num_classes=10):
    return nn.Sequential(
        nn.Conv2d(1, 32, kernel_size=(3, 3)) , nn.ReLU(inplace=True),
        nn.Conv2d(32, 32, kernel_size=(3, 3)), nn.ReLU(inplace=True),
        nn.MaxPool2d(kernel_size=(2, 2), stride=(2, 2)),
            
        nn.Conv2d(32, 64, kernel_size=(3, 3)), nn.ReLU(inplace=True),
        nn.Conv2d(64, 64, kernel_size=(3, 3)), nn.ReLU(inplace=True),
        nn.MaxPool2d(kernel_size=(2, 2), stride=(2, 2)),
            
        nn.Flatten(),
        nn.Linear(1024, 200), nn.ReLU(inplace=True),
        nn.Linear(200, 200) , nn.ReLU(inplace=True),
        nn.Linear(200, num_classes)
    )
    
def toy_cifar(num_classes: int=10):
    return nn.Sequential(
        nn.Conv2d(3, 64, kernel_size=(3, 3))   , nn.ReLU(inplace=True),
        nn.Conv2d(64, 64, kernel_size=(3, 3))  , nn.ReLU(inplace=True),
        nn.MaxPool2d(kernel_size=(2, 2), stride=(2, 2)),
            
        nn.Conv2d(64, 128, kernel_size=(3, 3)) , nn.ReLU(inplace=True),
        nn.Conv2d(128, 128, kernel_size=(3, 3)), nn.ReLU(inplace=True),
        nn.MaxPool2d(kernel_size=(2, 2), stride=(2, 2)),
            
        nn.Flatten(),
        nn.Linear(3200, 256), nn.ReLU(inplace=True),
        nn.Linear(256, 256) , nn.ReLU(inplace=True),
        nn.Linear(256, num_classes)
    )

toy_cifar10  = partial(toy_cifar, 10)
toy_cifar100 = partial(toy_cifar, 100)




==> anc/code/models/vgg.py <==
'''VGG11/13/16/19 in Pytorch.'''
import torch
import torch.nn as nn


cfg = {
    'VGG11': [64, 'M', 128, 'M', 256, 256, 'M', 512, 512, 'M', 512, 512, 'M'],
    'VGG13': [64, 64, 'M', 128, 128, 'M', 256, 256, 'M', 512, 512, 'M', 512, 512, 'M'],
    'VGG16': [64, 64, 'M', 128, 128, 'M', 256, 256, 256, 'M', 512, 512, 512, 'M', 512, 512, 512, 'M'],
    'VGG19': [64, 64, 'M', 128, 128, 'M', 256, 256, 256, 256, 'M', 512, 512, 512, 512, 'M', 512, 512, 512, 512, 'M'],
}


class VGG(nn.Module):
    def __init__(self, vgg_name, in_channels=3, num_classes=10):
        super(VGG, self).__init__()
        self.in_channels = in_channels
        self.features = self._make_layers(cfg[vgg_name])
        self.classifier = nn.Linear(512, num_classes)

    def forward(self, x):
        out = self.features(x)
        out = out.view(out.size(0), -1)
        out = self.classifier(out)
        return out

    def _make_layers(self, cfg):
        layers = []
        in_channels = self.in_channels
        for x in cfg:
            if x == 'M':
                layers += [nn.MaxPool2d(kernel_size=2, stride=2)]
            else:
                layers += [nn.Conv2d(in_channels, x, kernel_size=3, padding=1),
                           nn.BatchNorm2d(x),
                           nn.ReLU(inplace=True)]
                in_channels = x
        layers += [nn.AvgPool2d(kernel_size=1, stride=1)]
        return nn.Sequential(*layers)


def test():
    net = VGG('VGG16')
    print(net)
    x = torch.randn(2,3,32,32)
    y = net(x)
    print(y.size())

# test()


==> anc/code/models/vit.py <==
# https://github.com/lucidrains/vit-pytorch/blob/main/vit_pytorch/vit.py

import torch
from torch import nn

from einops import rearrange, repeat
from einops.layers.torch import Rearrange

# helpers

def pair(t):
    return t if isinstance(t, tuple) else (t, t)

# classes

class PreNorm(nn.Module):
    def __init__(self, dim, fn):
        super().__init__()
        self.norm = nn.LayerNorm(dim)
        self.fn = fn
    def forward(self, x, **kwargs):
        return self.fn(self.norm(x), **kwargs)

class FeedForward(nn.Module):
    def __init__(self, dim, hidden_dim, dropout = 0.):
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(dim, hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, dim),
            nn.Dropout(dropout)
        )
    def forward(self, x):
        return self.net(x)

class Attention(nn.Module):
    def __init__(self, dim, heads = 8, dim_head = 64, dropout = 0.):
        super().__init__()
        inner_dim = dim_head *  heads
        project_out = not (heads == 1 and dim_head == dim)

        self.heads = heads
        self.scale = dim_head ** -0.5

        self.attend = nn.Softmax(dim = -1)
        self.to_qkv = nn.Linear(dim, inner_dim * 3, bias = False)

        self.to_out = nn.Sequential(
            nn.Linear(inner_dim, dim),
            nn.Dropout(dropout)
        ) if project_out else nn.Identity()

    def forward(self, x):
        qkv = self.to_qkv(x).chunk(3, dim = -1)
        q, k, v = map(lambda t: rearrange(t, 'b n (h d) -> b h n d', h = self.heads), qkv)

        dots = torch.matmul(q, k.transpose(-1, -2)) * self.scale

        attn = self.attend(dots)

        out = torch.matmul(attn, v)
        out = rearrange(out, 'b h n d -> b n (h d)')
        return self.to_out(out)

class Transformer(nn.Module):
    def __init__(self, dim, depth, heads, dim_head, mlp_dim, dropout = 0.):
        super().__init__()
        self.layers = nn.ModuleList([])
        for _ in range(depth):
            self.layers.append(nn.ModuleList([
                PreNorm(dim, Attention(dim, heads = heads, dim_head = dim_head, dropout = dropout)),
                PreNorm(dim, FeedForward(dim, mlp_dim, dropout = dropout))
            ]))
    def forward(self, x):
        for attn, ff in self.layers:
            x = attn(x) + x
            x = ff(x) + x
        return x

class ViT(nn.Module):
    def __init__(self, *, image_size, patch_size, num_classes, dim, depth, heads, mlp_dim, pool = 'cls', channels = 3, dim_head = 64, dropout = 0., emb_dropout = 0.):
        super().__init__()
        image_height, image_width = pair(image_size)
        patch_height, patch_width = pair(patch_size)

        assert image_height % patch_height == 0 and image_width % patch_width == 0, 'Image dimensions must be divisible by the patch size.'

        num_patches = (image_height // patch_height) * (image_width // patch_width)
        patch_dim = channels * patch_height * patch_width
        assert pool in {'cls', 'mean'}, 'pool type must be either cls (cls token) or mean (mean pooling)'

        self.to_patch_embedding = nn.Sequential(
            Rearrange('b c (h p1) (w p2) -> b (h w) (p1 p2 c)', p1 = patch_height, p2 = patch_width),
            nn.Linear(patch_dim, dim),
        )

        self.pos_embedding = nn.Parameter(torch.randn(1, num_patches + 1, dim))
        self.cls_token = nn.Parameter(torch.randn(1, 1, dim))
        self.dropout = nn.Dropout(emb_dropout)

        self.transformer = Transformer(dim, depth, heads, dim_head, mlp_dim, dropout)

        self.pool = pool
        self.to_latent = nn.Identity()

        self.mlp_head = nn.Sequential(
            nn.LayerNorm(dim),
            nn.Linear(dim, num_classes)
        )

    def forward(self, img):
        x = self.to_patch_embedding(img)
        b, n, _ = x.shape

        cls_tokens = repeat(self.cls_token, '() n d -> b n d', b = b)
        x = torch.cat((cls_tokens, x), dim=1)
        x += self.pos_embedding[:, :(n + 1)]
        x = self.dropout(x)

        x = self.transformer(x)

        x = x.mean(dim = 1) if self.pool == 'mean' else x[:, 0]

        x = self.to_latent(x)
        return self.mlp_head(x)
    
def vit(num_classes=10):
    return ViT(
        image_size=32,
        patch_size=4,
        num_classes=num_classes,
        dim=512,
        depth=6,
        heads=8,
        mlp_dim=512,
        dropout=0.1,
        emb_dropout=0.1
    )


==> anc/code/models/vit_small.py <==
# https://github.com/lucidrains/vit-pytorch/blob/main/vit_pytorch/vit_for_small_dataset.py

import torch
import torch.nn.functional as F
from torch import nn

from einops import rearrange, repeat
from einops.layers.torch import Rearrange

# helpers
def pair(t):
    return t if isinstance(t, tuple) else (t, t)

# classes
class PreNorm(nn.Module):
    def __init__(self, dim, fn):
        super().__init__()
        self.norm = nn.LayerNorm(dim)
        self.fn = fn
    def forward(self, x, **kwargs):
        return self.fn(self.norm(x), **kwargs)


class FeedForward(nn.Module):
    def __init__(self, dim, hidden_dim, dropout = 0.):
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(dim, hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, dim),
            nn.Dropout(dropout)
        )
    def forward(self, x):
        return self.net(x)


class LSA(nn.Module):
    def __init__(self, dim, heads = 8, dim_head = 64, dropout = 0.):
        super().__init__()
        inner_dim = dim_head *  heads
        self.heads = heads
        self.temperature = nn.Parameter(torch.log(torch.tensor(dim_head ** -0.5)))

        self.attend = nn.Softmax(dim = -1)
        self.to_qkv = nn.Linear(dim, inner_dim * 3, bias = False)

        self.to_out = nn.Sequential(
            nn.Linear(inner_dim, dim),
            nn.Dropout(dropout)
        )

    def forward(self, x):
        qkv = self.to_qkv(x).chunk(3, dim = -1)
        q, k, v = map(lambda t: rearrange(t, 'b n (h d) -> b h n d', h = self.heads), qkv)

        dots = torch.matmul(q, k.transpose(-1, -2)) * self.temperature.exp()

        mask = torch.eye(dots.shape[-1], device = dots.device, dtype = torch.bool)
        mask_value = -torch.finfo(dots.dtype).max
        dots = dots.masked_fill(mask, mask_value)

        attn = self.attend(dots)

        out = torch.matmul(attn, v)
        out = rearrange(out, 'b h n d -> b n (h d)')
        return self.to_out(out)


class Transformer(nn.Module):
    def __init__(self, dim, depth, heads, dim_head, mlp_dim, dropout = 0.):
        super().__init__()
        self.layers = nn.ModuleList([])
        for _ in range(depth):
            self.layers.append(nn.ModuleList([
                PreNorm(dim, LSA(dim, heads = heads, dim_head = dim_head, dropout = dropout)),
                PreNorm(dim, FeedForward(dim, mlp_dim, dropout = dropout))
            ]))
    def forward(self, x):
        for attn, ff in self.layers:
            x = attn(x) + x
            x = ff(x) + x
        return x

class SPT(nn.Module):
    def __init__(self, *, dim, patch_size, channels = 3):
        super().__init__()
        patch_dim = patch_size * patch_size * 5 * channels

        self.to_patch_tokens = nn.Sequential(
            Rearrange('b c (h p1) (w p2) -> b (h w) (p1 p2 c)', p1 = patch_size, p2 = patch_size),
            nn.LayerNorm(patch_dim),
            nn.Linear(patch_dim, dim)
        )

    def forward(self, x):
        shifts = ((1, -1, 0, 0), (-1, 1, 0, 0), (0, 0, 1, -1), (0, 0, -1, 1))
        shifted_x = list(map(lambda shift: F.pad(x, shift), shifts))
        x_with_shifts = torch.cat((x, *shifted_x), dim = 1)
        return self.to_patch_tokens(x_with_shifts)


class SmallVisionTransformer(nn.Module):
    def __init__(self, *, image_size, patch_size, num_classes, dim, depth, heads, mlp_dim, pool = 'cls', channels = 3, dim_head = 64, dropout = 0., emb_dropout = 0., xavier_init=True):
        super().__init__()
        image_height, image_width = pair(image_size)
        patch_height, patch_width = pair(patch_size)

        assert image_height % patch_height == 0 and image_width % patch_width == 0, 'Image dimensions must be divisible by the patch size.'

        num_patches = (image_height // patch_height) * (image_width // patch_width)
        patch_dim = channels * patch_height * patch_width
        assert pool in {'cls', 'mean'}, 'pool type must be either cls (cls token) or mean (mean pooling)'

        self.to_patch_embedding = SPT(dim = dim, patch_size = patch_size, channels = channels)

        self.pos_embedding = nn.Parameter(torch.randn(1, num_patches + 1, dim))
        self.cls_token = nn.Parameter(torch.randn(1, 1, dim))
        self.dropout = nn.Dropout(emb_dropout)

        self.transformer = Transformer(dim, depth, heads, dim_head, mlp_dim, dropout)

        self.pool = pool
        self.to_latent = nn.Identity()

        self.mlp_head = nn.Sequential(
            nn.LayerNorm(dim),
            nn.Linear(dim, num_classes)
        )
        
        if xavier_init:
            def init(m: nn.Module):
                if isinstance(m, (nn.Linear, nn.LayerNorm)):
                    if m.weight is not None and m.weight.ndim > 1:
                        nn.init.xavier_normal_(m.weight)
                    # if m.bias is not None and m.bias.ndim > 1:
                    #     nn.init.xavier_normal_(m.bias)
            self.apply(init)

    def forward(self, img):
        x = self.to_patch_embedding(img)
        b, n, _ = x.shape

        cls_tokens = repeat(self.cls_token, '() n d -> b n d', b = b)
        x = torch.cat((cls_tokens, x), dim=1)
        x += self.pos_embedding[:, :(n + 1)]
        x = self.dropout(x)

        x = self.transformer(x)

        x = x.mean(dim = 1) if self.pool == 'mean' else x[:, 0]

        x = self.to_latent(x)
        return self.mlp_head(x)


if __name__ == '__main__':
    net = SmallVisionTransformer(
        image_size=32, patch_size=4, num_classes=10, 
        dim=512, depth=6, heads=8, mlp_dim=512,
        dropout=0.1, emb_dropout=0.1)


==> anc/code/optimizers/__init__.py <==
from torch import optim

name_optimizer_map = {
    name.lower(): t for name, t in optim.__dict__.items()
    if isinstance(t, type) and issubclass(t, optim.Optimizer) and t != optim.Optimizer
}

def get_optimizer(name: str, params, lr: float, **kwargs):
    if isinstance(name, str):
        name = name.lower()
    return name_optimizer_map[name](params=params, lr=lr, **kwargs)


==> anc/code/recipe/_temp.sh <==
python train_attack_spsa.py --device cuda:7 -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag eye/wi_00 --beta 0.2 --seed 0 --useeye --epochs 400
python train_attack_spsa.py --device cuda:7 -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag eye/wo_00 --beta 0.01 --seed 0 --epochs 400


==> anc/code/recipe/cifar10-batchsize_time.sh <==
# Training time per Batch size
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/001 -c cifar10-optim/adam --epochs    4 --batch-size   1
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/032 -c cifar10-optim/adam --epochs  128 --batch-size  32
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/064 -c cifar10-optim/adam --epochs  256 --batch-size  64
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/128 -c cifar10-optim/adam --epochs  512 --batch-size 128
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/256 -c cifar10-optim/adam --epochs 1025 --batch-size 256
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/512 -c cifar10-optim/adam --epochs 2061 --batch-size 512

# Budget 7.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0        --tag budget/07 -c cifar10-optim/adam --budget 7.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0        --tag budget/07 -c cifar10-optim/adam --budget 7.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0           --tag budget/07 -c cifar10-optim/adam --budget 7.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0    --tag budget/07 -c cifar10-optim/adam --budget 7.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0 --tag budget/07 -c cifar10-optim/adam --budget 7.0

# Budget 10.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0        --tag budget/10 -c cifar10-optim/adam --budget 10.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0        --tag budget/10 -c cifar10-optim/adam --budget 10.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0           --tag budget/10 -c cifar10-optim/adam --budget 10.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0    --tag budget/10 -c cifar10-optim/adam --budget 10.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0 --tag budget/10 -c cifar10-optim/adam --budget 10.0

# Budget 13.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0        --tag budget/13 -c cifar10-optim/adam --budget 13.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0        --tag budget/13 -c cifar10-optim/adam --budget 13.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0           --tag budget/13 -c cifar10-optim/adam --budget 13.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0    --tag budget/13 -c cifar10-optim/adam --budget 13.0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0 --tag budget/13 -c cifar10-optim/adam --budget 13.0


==> anc/code/recipe/cifar10-budget.sh <==
#Budget 7.0

python train_attack.py --device cuda:0 --checkpoint cifar10_resnet18_1.0        --tag budget/07 -c cifar10-optim/adam --budget 7.0
python train_attack.py --device cuda:0 --checkpoint cifar10_resnet20_1.0        --tag budget/07 -c cifar10-optim/adam --budget 7.0
python train_attack.py --device cuda:0 --checkpoint cifar10_vgg19_1.0           --tag budget/07 -c cifar10-optim/adam --budget 7.0
python train_attack.py --device cuda:0 --checkpoint cifar10_mobilenet_v2_1.0    --tag budget/07 -c cifar10-optim/adam --budget 7.0
python train_attack.py --device cuda:0 --checkpoint cifar10_resnext29_2x64d_1.0 --tag budget/07 -c cifar10-optim/adam --budget 7.0

#Budget 10.0

python train_attack.py --device cuda:0 --checkpoint cifar10_resnet18_1.0        --tag budget/10 -c cifar10-optim/adam
python train_attack.py --device cuda:0 --checkpoint cifar10_resnet20_1.0        --tag budget/10 -c cifar10-optim/adam
python train_attack.py --device cuda:0 --checkpoint cifar10_vgg19_1.0           --tag budget/10 -c cifar10-optim/adam
python train_attack.py --device cuda:0 --checkpoint cifar10_mobilenet_v2_1.0    --tag budget/10 -c cifar10-optim/adam
python train_attack.py --device cuda:0 --checkpoint cifar10_resnext29_2x64d_1.0 --tag budget/10 -c cifar10-optim/adam

#Budget 13.0

python train_attack.py --device cuda:0 --checkpoint cifar10_resnet18_1.0        --tag budget/13 -c cifar10-optim/adam --budget 13.0
python train_attack.py --device cuda:0 --checkpoint cifar10_resnet20_1.0        --tag budget/13 -c cifar10-optim/adam --budget 13.0
python train_attack.py --device cuda:0 --checkpoint cifar10_vgg19_1.0           --tag budget/13 -c cifar10-optim/adam --budget 13.0
python train_attack.py --device cuda:0 --checkpoint cifar10_mobilenet_v2_1.0    --tag budget/13 -c cifar10-optim/adam --budget 13.0
python train_attack.py --device cuda:0 --checkpoint cifar10_resnext29_2x64d_1.0 --tag budget/13 -c cifar10-optim/adam --budget 13.0


==> anc/code/recipe/cifar10-hyp_test.sh <==
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 00 --tag hyp_test/00
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 01 --tag hyp_test/01
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 02 --tag hyp_test/02
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 03 --tag hyp_test/03
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 04 --tag hyp_test/04
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 05 --tag hyp_test/05
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 06 --tag hyp_test/06
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 07 --tag hyp_test/07
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 08 --tag hyp_test/08
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 09 --tag hyp_test/09
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 10 --tag hyp_test/10
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 11 --tag hyp_test/11
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 12 --tag hyp_test/12
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 13 --tag hyp_test/13
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 14 --tag hyp_test/14
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 15 --tag hyp_test/15
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 16 --tag hyp_test/16
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 17 --tag hyp_test/17
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 18 --tag hyp_test/18
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0  -c cifar10-optim/adam --seed 19 --tag hyp_test/19

python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 00 --tag hyp_test/00
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 01 --tag hyp_test/01
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 02 --tag hyp_test/02
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 03 --tag hyp_test/03
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 04 --tag hyp_test/04
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 05 --tag hyp_test/05
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 06 --tag hyp_test/06
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 07 --tag hyp_test/07
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 08 --tag hyp_test/08
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 09 --tag hyp_test/09
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 10 --tag hyp_test/10
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 11 --tag hyp_test/11
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 12 --tag hyp_test/12
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 13 --tag hyp_test/13
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 14 --tag hyp_test/14
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 15 --tag hyp_test/15
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 16 --tag hyp_test/16
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 17 --tag hyp_test/17
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 18 --tag hyp_test/18
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0  -c cifar10-optim/adam --seed 19 --tag hyp_test/19

python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 00 --tag hyp_test/00
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 01 --tag hyp_test/01
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 02 --tag hyp_test/02
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 03 --tag hyp_test/03
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 04 --tag hyp_test/04
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 05 --tag hyp_test/05
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 06 --tag hyp_test/06
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 07 --tag hyp_test/07
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 08 --tag hyp_test/08
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 09 --tag hyp_test/09
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 10 --tag hyp_test/10
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 11 --tag hyp_test/11
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 12 --tag hyp_test/12
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 13 --tag hyp_test/13
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 14 --tag hyp_test/14
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 15 --tag hyp_test/15
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 16 --tag hyp_test/16
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 17 --tag hyp_test/17
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 18 --tag hyp_test/18
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0  -c cifar10-optim/adam --seed 19 --tag hyp_test/19

python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 00 --tag hyp_test/00
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 01 --tag hyp_test/01
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 02 --tag hyp_test/02
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 03 --tag hyp_test/03
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 04 --tag hyp_test/04
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 05 --tag hyp_test/05
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 06 --tag hyp_test/06
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 07 --tag hyp_test/07
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 08 --tag hyp_test/08
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 09 --tag hyp_test/09
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 10 --tag hyp_test/10
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 11 --tag hyp_test/11
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 12 --tag hyp_test/12
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 13 --tag hyp_test/13
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 14 --tag hyp_test/14
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 15 --tag hyp_test/15
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 16 --tag hyp_test/16
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 17 --tag hyp_test/17
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 18 --tag hyp_test/18
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0  -c cifar10-optim/adam --seed 19 --tag hyp_test/19

python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 00 --tag hyp_test/00
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 01 --tag hyp_test/01
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 02 --tag hyp_test/02
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 03 --tag hyp_test/03
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 04 --tag hyp_test/04
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 05 --tag hyp_test/05
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 06 --tag hyp_test/06
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 07 --tag hyp_test/07
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 08 --tag hyp_test/08
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 09 --tag hyp_test/09
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 10 --tag hyp_test/10
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 11 --tag hyp_test/11
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 12 --tag hyp_test/12
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 13 --tag hyp_test/13
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 14 --tag hyp_test/14
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 15 --tag hyp_test/15
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 16 --tag hyp_test/16
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 17 --tag hyp_test/17
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 18 --tag hyp_test/18
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --seed 19 --tag hyp_test/19


==> anc/code/recipe/cifar10-resnet18-optim.sh <==
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag optim/sgd_00 -c cifar10-optim/sgd
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag optim/sgd_01 -c cifar10-optim/sgd
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag optim/sgd_02 -c cifar10-optim/sgd
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag optim/momentum_00 -c cifar10-optim/momentum
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag optim/momentum_01 -c cifar10-optim/momentum
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag optim/momentum_02 -c cifar10-optim/momentum
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag optim/adam_00 -c cifar10-optim/adam
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag optim/adam_01 -c cifar10-optim/adam
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag optim/adam_02 -c cifar10-optim/adam

python train_attack.py --device cuda:0 --checkpoint cifar10_resnet18_1.0 --tag optim/momentum_lr=-1 -c cifar10-optim/momentum --learning-rate 1.0E-1
python train_attack.py --device cuda:1 --checkpoint cifar10_resnet18_1.0 --tag optim/momentum_lr=-2 -c cifar10-optim/momentum --learning-rate 1.0E-2
python train_attack.py --device cuda:2 --checkpoint cifar10_resnet18_1.0 --tag optim/momentum_lr=-3 -c cifar10-optim/momentum --learning-rate 1.0E-3


==> anc/code/recipe/cifar10-resnet18-targeted.sh <==
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag targeted/tar0_00 --target 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag targeted/tar1_00 --target 1
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag targeted/tar2_00 --target 2
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag targeted/tar3_00 --target 3
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag targeted/tar4_00 --target 4
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag targeted/tar5_00 --target 5
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag targeted/tar6_00 --target 6
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag targeted/tar7_00 --target 7
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag targeted/tar8_00 --target 8
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag targeted/tar9_00 --target 9


==> anc/code/recipe/imagenet_tune.sh <==
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.1    --gamma 0.1    --tag lr_beta_gamma/normed/-1_-1_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.1    --gamma 0.01   --tag lr_beta_gamma/normed/-1_-1_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.1    --gamma 0.001  --tag lr_beta_gamma/normed/-1_-1_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.1    --gamma 0.0001 --tag lr_beta_gamma/normed/-1_-1_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.01   --gamma 0.1    --tag lr_beta_gamma/normed/-1_-2_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.01   --gamma 0.01   --tag lr_beta_gamma/normed/-1_-2_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.01   --gamma 0.001  --tag lr_beta_gamma/normed/-1_-2_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.01   --gamma 0.0001 --tag lr_beta_gamma/normed/-1_-2_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.001  --gamma 0.1    --tag lr_beta_gamma/normed/-1_-3_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.001  --gamma 0.01   --tag lr_beta_gamma/normed/-1_-3_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.001  --gamma 0.001  --tag lr_beta_gamma/normed/-1_-3_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.001  --gamma 0.0001 --tag lr_beta_gamma/normed/-1_-3_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.0001 --gamma 0.1    --tag lr_beta_gamma/normed/-1_-4_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.0001 --gamma 0.01   --tag lr_beta_gamma/normed/-1_-4_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.0001 --gamma 0.001  --tag lr_beta_gamma/normed/-1_-4_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.1    --beta 0.0001 --gamma 0.0001 --tag lr_beta_gamma/normed/-1_-4_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.1    --gamma 0.1    --tag lr_beta_gamma/normed/-2_-1_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.1    --gamma 0.01   --tag lr_beta_gamma/normed/-2_-1_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.1    --gamma 0.001  --tag lr_beta_gamma/normed/-2_-1_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.1    --gamma 0.0001 --tag lr_beta_gamma/normed/-2_-1_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.01   --gamma 0.1    --tag lr_beta_gamma/normed/-2_-2_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.01   --gamma 0.01   --tag lr_beta_gamma/normed/-2_-2_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.01   --gamma 0.001  --tag lr_beta_gamma/normed/-2_-2_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.01   --gamma 0.0001 --tag lr_beta_gamma/normed/-2_-2_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.001  --gamma 0.1    --tag lr_beta_gamma/normed/-2_-3_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.001  --gamma 0.01   --tag lr_beta_gamma/normed/-2_-3_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.001  --gamma 0.001  --tag lr_beta_gamma/normed/-2_-3_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.001  --gamma 0.0001 --tag lr_beta_gamma/normed/-2_-3_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.0001 --gamma 0.1    --tag lr_beta_gamma/normed/-2_-4_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.0001 --gamma 0.01   --tag lr_beta_gamma/normed/-2_-4_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.0001 --gamma 0.001  --tag lr_beta_gamma/normed/-2_-4_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.01   --beta 0.0001 --gamma 0.0001 --tag lr_beta_gamma/normed/-2_-4_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.1    --gamma 0.1    --tag lr_beta_gamma/normed/-3_-1_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.1    --gamma 0.01   --tag lr_beta_gamma/normed/-3_-1_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.1    --gamma 0.001  --tag lr_beta_gamma/normed/-3_-1_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.1    --gamma 0.0001 --tag lr_beta_gamma/normed/-3_-1_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.01   --gamma 0.1    --tag lr_beta_gamma/normed/-3_-2_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.01   --gamma 0.01   --tag lr_beta_gamma/normed/-3_-2_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.01   --gamma 0.001  --tag lr_beta_gamma/normed/-3_-2_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.01   --gamma 0.0001 --tag lr_beta_gamma/normed/-3_-2_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.001  --gamma 0.1    --tag lr_beta_gamma/normed/-3_-3_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.001  --gamma 0.01   --tag lr_beta_gamma/normed/-3_-3_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.001  --gamma 0.001  --tag lr_beta_gamma/normed/-3_-3_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.001  --gamma 0.0001 --tag lr_beta_gamma/normed/-3_-3_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.0001 --gamma 0.1    --tag lr_beta_gamma/normed/-3_-4_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.0001 --gamma 0.01   --tag lr_beta_gamma/normed/-3_-4_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.0001 --gamma 0.001  --tag lr_beta_gamma/normed/-3_-4_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.001  --beta 0.0001 --gamma 0.0001 --tag lr_beta_gamma/normed/-3_-4_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.1    --gamma 0.1    --tag lr_beta_gamma/normed/-4_-1_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.1    --gamma 0.01   --tag lr_beta_gamma/normed/-4_-1_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.1    --gamma 0.001  --tag lr_beta_gamma/normed/-4_-1_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.1    --gamma 0.0001 --tag lr_beta_gamma/normed/-4_-1_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.01   --gamma 0.1    --tag lr_beta_gamma/normed/-4_-2_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.01   --gamma 0.01   --tag lr_beta_gamma/normed/-4_-2_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.01   --gamma 0.001  --tag lr_beta_gamma/normed/-4_-2_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.01   --gamma 0.0001 --tag lr_beta_gamma/normed/-4_-2_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.001  --gamma 0.1    --tag lr_beta_gamma/normed/-4_-3_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.001  --gamma 0.01   --tag lr_beta_gamma/normed/-4_-3_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.001  --gamma 0.001  --tag lr_beta_gamma/normed/-4_-3_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.001  --gamma 0.0001 --tag lr_beta_gamma/normed/-4_-3_-4
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.0001 --gamma 0.1    --tag lr_beta_gamma/normed/-4_-4_-1
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.0001 --gamma 0.01   --tag lr_beta_gamma/normed/-4_-4_-2
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.0001 --gamma 0.001  --tag lr_beta_gamma/normed/-4_-4_-3
python train_attack_imagenet.py --device cuda:[ID] --checkpoint imagenet1k_resnet50 -lr 0.0001 --beta 0.0001 --gamma 0.0001 --tag lr_beta_gamma/normed/-4_-4_-4

==> anc/code/recipe/l2_budget.sh <==
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --regulation fro --budget 200.0 --tag l2/200
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --regulation fro --budget 300.0 --tag l2/300
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --regulation fro --budget 400.0 --tag l2/400
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --regulation fro --budget 500.0 --tag l2/500
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --regulation fro --budget 600.0 --tag l2/600

python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --regulation fro --budget 200.0 --tag l2/200
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --regulation fro --budget 300.0 --tag l2/300
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --regulation fro --budget 400.0 --tag l2/400
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --regulation fro --budget 500.0 --tag l2/500
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --regulation fro --budget 600.0 --tag l2/600

python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --regulation fro --budget 200.0 --tag l2/200
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --regulation fro --budget 300.0 --tag l2/300
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --regulation fro --budget 400.0 --tag l2/400
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --regulation fro --budget 500.0 --tag l2/500
python train_attack.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --regulation fro --budget 600.0 --tag l2/600


==> anc/code/recipe/loss.sh <==
python train_attack.py --device cuda:1 --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag batch-size/0001_2 --batch-size 1 --seed 0 --learning-rate 1.0E-2
python train_attack.py --device cuda:2 --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag batch-size/0001_3 --batch-size 1 --seed 0 --learning-rate 1.0E-3
python train_attack.py --device cuda:3 --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag batch-size/0001_4 --batch-size 1 --seed 0 --learning-rate 1.0E-4
python train_attack.py --device cuda:4 --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag batch-size/0001_5 --batch-size 1 --seed 0 --learning-rate 1.0E-5
python train_attack.py --device cuda:5 --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag batch-size/0001_6 --batch-size 1 --seed 0 --learning-rate 1.0E-6

python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/acc_00 --seed 0 --loss-func acc
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/acc_01 --seed 1 --loss-func acc
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/acc_02 --seed 2 --loss-func acc
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/acc_03 --seed 3 --loss-func acc
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/acc_04 --seed 4 --loss-func acc

python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/kld_00 --seed 0 --loss-func kld
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/kld_01 --seed 1 --loss-func kld
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/kld_02 --seed 2 --loss-func kld
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/kld_03 --seed 3 --loss-func kld
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/kld_04 --seed 4 --loss-func kld

python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/ce_00 --seed 0 --loss-func ce
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/ce_01 --seed 1 --loss-func ce
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/ce_02 --seed 2 --loss-func ce
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/ce_03 --seed 3 --loss-func ce
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag loss/ce_04 --seed 4 --loss-func ce

python train_attack.py --device cuda:0 --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag logit/acc --seed 0 --use-logits --loss-func acc
python train_attack.py --device cuda:0 --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag logit/kld --seed 0 --use-logits --loss-func kld
python train_attack.py --device cuda:0 --checkpoint cifar10_resnet20_1.0 -c cifar10-optim/adam --tag logit/ce --seed 0 --use-logits --loss-func ce

python train_attack.py --device cuda:0 --checkpoint cifar10_resnet18_1.0     -c cifar10-optim/adam --tag exp_others/00 --seed 0 --epochs 1000
python train_attack.py --device cuda:0 --checkpoint cifar10_vgg19_1.0        -c cifar10-optim/adam --tag exp_others/00 --seed 0
python train_attack.py --device cuda:1 --checkpoint cifar10_mobilenet_v2_1.0 -c cifar10-optim/adam --tag exp_others/00 --seed 0 --epochs 1000


# python train_attack.py --device cuda:0 --checkpoint cifar10_vgg19_1.0    -c cifar10-optim/adam --tag logit/00 --seed 0 --use-logit --loss



==> anc/code/recipe/spsa_batchsize_budget.sh <==
# done
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/001 -c cifar10-optim/adam --epochs    4 --batch-size   1
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/032 -c cifar10-optim/adam --epochs  128 --batch-size  32
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/064 -c cifar10-optim/adam --epochs  256 --batch-size  64
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/128 -c cifar10-optim/adam --epochs  512 --batch-size 128
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/256 -c cifar10-optim/adam --epochs 1025 --batch-size 256
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag batch_time/512 -c cifar10-optim/adam --epochs 2061 --batch-size 512


==> anc/code/recipe/spsa_cifar10_budget.sh <==
# done
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_budget/07.0 --budget 7.0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_budget/10.0 --budget 10.0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_budget/13.0 --budget 13.0

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_budget/07.0 --budget 7.0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_budget/10.0 --budget 10.0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_budget/13.0 --budget 13.0

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_budget/07.0 --budget 7.0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_budget/10.0 --budget 10.0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_budget/13.0 --budget 13.0

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_budget/07.0 --budget 7.0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_budget/10.0 --budget 10.0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_budget/13.0 --budget 13.0

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_budget/07.0 --budget 7.0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_budget/10.0 --budget 10.0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_budget/13.0 --budget 13.0


==> anc/code/recipe/spsa_hyp_test_algs.sh <==
# ResNet18
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/00 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/01 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/02 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/03 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/04 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/05 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/06 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/07 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/08 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/09 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/10 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/11 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/12 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/13 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/14 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/15 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/16 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/17 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/18 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/19 -lr 1.0E-3 --epochs 800

# VGG19
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/00 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/01 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/02 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/03 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/04 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/05 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/06 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/07 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/08 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/09 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/10 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/11 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/12 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/13 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/14 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/15 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/16 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/17 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/18 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vgg19_1.0 --tag _baselines/19 -lr 1.0E-3 --epochs 800

# MobileNet_v2
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/00 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/01 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/02 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/03 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/04 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/05 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/06 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/07 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/08 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/09 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/10 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/11 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/12 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/13 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/14 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/15 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/16 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/17 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/18 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_mobilenet_v2_1.0 --tag _baselines/19 -lr 1.0E-3 --epochs 800

# ResNeXt29_2x64d
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/00 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/01 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/02 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/03 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/04 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/05 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/06 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/07 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/08 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/09 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/10 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/11 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/12 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/13 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/14 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/15 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/16 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/17 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/18 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag _baselines/19 -lr 1.0E-3 --epochs 800

# ViT
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag alg/spsa_adam/10 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag alg/spsa_adam/11 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag alg/spsa_adam/12 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag alg/spsa_adam/13 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag alg/spsa_adam/14 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag alg/spsa_adam/15 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag alg/spsa_adam/16 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag alg/spsa_adam/17 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag alg/spsa_adam/18 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag alg/spsa_adam/19 -lr 1.0E-3 --epochs 800

# Swin
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/00 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/01 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/02 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/03 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/04 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/05 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/06 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/07 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/08 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/09 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/10 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/11 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/12 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/13 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/14 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/15 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/16 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/17 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/18 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag _baselines/19 -lr 1.0E-3 --epochs 800


==> anc/code/recipe/spsa_hyp_test_dsets.sh <==
# CIFAR-10
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/00 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/01 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/02 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/03 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/04 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/05 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/06 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/07 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/08 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/09 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/10 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/11 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/12 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/13 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/14 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/15 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/16 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/17 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/18 -lr 1.0E-3 --epochs 800
# python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag _baselines/19 -lr 1.0E-3 --epochs 800

# CIFAR-100
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/00 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/01 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/02 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/03 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/04 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/05 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/06 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/07 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/08 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/09 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/10 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/11 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/12 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/13 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/14 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/15 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/16 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/17 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/18 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar100_resnet18_1.0 --tag _baselines/19 -lr 1.0E-3 --epochs 800

# MNIST
# python train_attack_spsa.py --device cuda:0 -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/00 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/00 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/01 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/02 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/03 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/04 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/05 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/06 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/07 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/08 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/09 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/10 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/11 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/12 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/13 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/14 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/15 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/16 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/17 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/18 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag _baselines/19 --budget 75.57


==> anc/code/recipe/spsa_loss.sh <==
# done

# Decision-based
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/acc_00 --epoch 800 --loss-func acc
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/acc_01 --epoch 800 --loss-func acc
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/acc_02 --epoch 800 --loss-func acc
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/acc_03 --epoch 800 --loss-func acc
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/acc_04 --epoch 800 --loss-func acc
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/acc_05 --epoch 800 --loss-func acc
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/acc_06 --epoch 800 --loss-func acc
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/acc_07 --epoch 800 --loss-func acc
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/acc_08 --epoch 800 --loss-func acc
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/acc_09 --epoch 800 --loss-func acc

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/kld_00 --epoch 800 --loss-func kld
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/kld_01 --epoch 800 --loss-func kld
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/kld_02 --epoch 800 --loss-func kld
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/kld_03 --epoch 800 --loss-func kld
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/kld_04 --epoch 800 --loss-func kld
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/kld_05 --epoch 800 --loss-func kld
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/kld_06 --epoch 800 --loss-func kld
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/kld_07 --epoch 800 --loss-func kld
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/kld_08 --epoch 800 --loss-func kld
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/kld_09 --epoch 800 --loss-func kld

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/ce_00 --epoch 800 --loss-func ce
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/ce_01 --epoch 800 --loss-func ce
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/ce_02 --epoch 800 --loss-func ce
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/ce_03 --epoch 800 --loss-func ce
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/ce_04 --epoch 800 --loss-func ce
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/ce_05 --epoch 800 --loss-func ce
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/ce_06 --epoch 800 --loss-func ce
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/ce_07 --epoch 800 --loss-func ce
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/ce_08 --epoch 800 --loss-func ce
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/ce_09 --epoch 800 --loss-func ce

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/emd_00 --epoch 800 --loss-func emd
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/emd_01 --epoch 800 --loss-func emd
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/emd_02 --epoch 800 --loss-func emd
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/emd_03 --epoch 800 --loss-func emd
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/emd_04 --epoch 800 --loss-func emd
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/emd_05 --epoch 800 --loss-func emd
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/emd_06 --epoch 800 --loss-func emd
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/emd_07 --epoch 800 --loss-func emd
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/emd_08 --epoch 800 --loss-func emd
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/db/emd_09 --epoch 800 --loss-func emd

# Score-based
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/acc_00 --epoch 800 --loss-func acc --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/acc_01 --epoch 800 --loss-func acc --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/acc_02 --epoch 800 --loss-func acc --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/acc_03 --epoch 800 --loss-func acc --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/acc_04 --epoch 800 --loss-func acc --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/acc_05 --epoch 800 --loss-func acc --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/acc_06 --epoch 800 --loss-func acc --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/acc_07 --epoch 800 --loss-func acc --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/acc_08 --epoch 800 --loss-func acc --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/acc_09 --epoch 800 --loss-func acc --use-logits

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/kld_00 --epoch 800 --loss-func kld --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/kld_01 --epoch 800 --loss-func kld --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/kld_02 --epoch 800 --loss-func kld --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/kld_03 --epoch 800 --loss-func kld --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/kld_04 --epoch 800 --loss-func kld --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/kld_05 --epoch 800 --loss-func kld --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/kld_06 --epoch 800 --loss-func kld --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/kld_07 --epoch 800 --loss-func kld --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/kld_08 --epoch 800 --loss-func kld --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/kld_09 --epoch 800 --loss-func kld --use-logits

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/ce_00 --epoch 800 --loss-func ce --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/ce_01 --epoch 800 --loss-func ce --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/ce_02 --epoch 800 --loss-func ce --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/ce_03 --epoch 800 --loss-func ce --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/ce_04 --epoch 800 --loss-func ce --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/ce_05 --epoch 800 --loss-func ce --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/ce_06 --epoch 800 --loss-func ce --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/ce_07 --epoch 800 --loss-func ce --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/ce_08 --epoch 800 --loss-func ce --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/ce_09 --epoch 800 --loss-func ce --use-logits

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/emd_00 --epoch 800 --loss-func emd --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/emd_01 --epoch 800 --loss-func emd --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/emd_02 --epoch 800 --loss-func emd --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/emd_03 --epoch 800 --loss-func emd --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/emd_04 --epoch 800 --loss-func emd --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/emd_05 --epoch 800 --loss-func emd --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/emd_06 --epoch 800 --loss-func emd --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/emd_07 --epoch 800 --loss-func emd --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/emd_08 --epoch 800 --loss-func emd --use-logits
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 -c cifar10-optim/adam --tag loss/sb/emd_09 --epoch 800 --loss-func emd --use-logits


==> anc/code/recipe/spsa_mnist_budget.sh <==
# pending

python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag budgets/10.00 --budget 10.00
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag budgets/33.42 --budget 33.42
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag budgets/56.84 --budget 56.84
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag budgets/75.57 --budget 75.57
python train_attack_spsa.py --device cuda:[ID] -c mnist mnist-optim/adam --checkpoint mnist_toy_1.0 --tag budgets/99.00 --budget 99.00


==> anc/code/recipe/spsa_optim.sh <==
# RGF + SGD
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/00   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/01   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/02   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/03   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/04   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/05   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/06   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/07   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/08   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/09   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/10   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/11   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/12   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/13   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/14   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/15   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/16   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/17   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/18   -lr 1.0E-2 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_sgd/19   -lr 1.0E-2 --epochs 800

# RGF + Adam
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/00  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/01  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/02  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/03  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/04  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/05  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/06  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/07  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/08  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/09  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/10  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/11  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/12  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/13  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/14  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/15  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/16  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/17  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/18  -lr 1.0E-3 --epochs 800
python train_attack.py      --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/rgf_adam/19  -lr 1.0E-3 --epochs 800

# SPSA + SGD
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/00  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/01  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/02  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/03  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/04  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/05  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/06  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/07  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/08  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/09  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/10  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/11  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/12  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/13  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/14  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/15  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/16  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/17  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/18  -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/sgd  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_sgd/19  -lr 1.0E-3 --epochs 800

# SPSA + NAG
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/00  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/01  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/02  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/03  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/04  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/05  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/06  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/07  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/08  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/09  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/10  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/11  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/12  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/13  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/14  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/15  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/16  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/17  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/18  -lr 1.0E-5 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/nag  --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_nag/19  -lr 1.0E-5 --epochs 800

# SPSA + Adam
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/00 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/01 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/02 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/03 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/04 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/05 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/06 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/07 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/08 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/09 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/10 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/11 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/12 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/13 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/14 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/15 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/16 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/17 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/18 -lr 1.0E-3 --epochs 800
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 --tag alg/spsa_adam/19 -lr 1.0E-3 --epochs 800

# pending
# # NES
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/00 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/01 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/02 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/03 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/04 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/05 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/06 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/07 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/08 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/09 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/10 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/11 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/12 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/13 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/14 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/15 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/16 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/17 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/18 --epochs 800
# python train_attack_nes.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0 --tag alg/nes/19 --epochs 800


==> anc/code/recipe/spsa_targeted.sh <==
# done
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_targeted/00 --target 0 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_targeted/01 --target 1 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_targeted/02 --target 2 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_targeted/03 --target 3 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_targeted/04 --target 4 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_targeted/05 --target 5 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_targeted/06 --target 6 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_targeted/07 --target 7 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_targeted/08 --target 8 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag spsa_targeted/09 --target 9 --seed 0

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_targeted/00 --target 0 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_targeted/01 --target 1 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_targeted/02 --target 2 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_targeted/03 --target 3 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_targeted/04 --target 4 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_targeted/05 --target 5 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_targeted/06 --target 6 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_targeted/07 --target 7 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_targeted/08 --target 8 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag spsa_targeted/09 --target 9 --seed 0

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_targeted/00 --target 0 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_targeted/01 --target 1 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_targeted/02 --target 2 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_targeted/03 --target 3 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_targeted/04 --target 4 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_targeted/05 --target 5 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_targeted/06 --target 6 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_targeted/07 --target 7 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_targeted/08 --target 8 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag spsa_targeted/09 --target 9 --seed 0

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_targeted/00 --target 0 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_targeted/01 --target 1 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_targeted/02 --target 2 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_targeted/03 --target 3 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_targeted/04 --target 4 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_targeted/05 --target 5 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_targeted/06 --target 6 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_targeted/07 --target 7 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_targeted/08 --target 8 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag spsa_targeted/09 --target 9 --seed 0

python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_targeted/00 --target 0 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_targeted/01 --target 1 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_targeted/02 --target 2 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_targeted/03 --target 3 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_targeted/04 --target 4 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_targeted/05 --target 5 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_targeted/06 --target 6 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_targeted/07 --target 7 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_targeted/08 --target 8 --seed 0
python train_attack_spsa.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag spsa_targeted/09 --target 9 --seed 0


==> anc/code/recipe/spsa_transformers_cifar10_5000.sh <==
# ViT
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag epoch/400_00 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag epoch/400_01 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag epoch/400_02 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag epoch/400_03 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag epoch/400_04 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag epoch/400_05 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag epoch/400_06 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag epoch/400_07 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag epoch/400_08 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag epoch/400_09 -lr 1.0E-3 --epochs 400

# Swin
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag epoch/400_00 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag epoch/400_01 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag epoch/400_02 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag epoch/400_03 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag epoch/400_04 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag epoch/400_05 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag epoch/400_06 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag epoch/400_07 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag epoch/400_08 -lr 1.0E-3 --epochs 400
python train_attack_spsa.py --device cuda:[ID] -c cifar10-optim/adam --checkpoint cifar10_swin_1.0 --tag epoch/400_09 -lr 1.0E-3 --epochs 400



==> anc/code/recipe/targeted_attack.sh <==
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag target/00 --target 0 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag target/01 --target 1 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag target/02 --target 2 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag target/03 --target 3 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag target/04 --target 4 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag target/05 --target 5 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag target/06 --target 6 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag target/07 --target 7 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag target/08 --target 8 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet18_1.0         -c cifar10-optim/adam --tag target/09 --target 9 --seed 0

python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag target/00 --target 0 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag target/01 --target 1 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag target/02 --target 2 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag target/03 --target 3 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag target/04 --target 4 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag target/05 --target 5 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag target/06 --target 6 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag target/07 --target 7 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag target/08 --target 8 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnet20_1.0         -c cifar10-optim/adam --tag target/09 --target 9 --seed 0

python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag target/00 --target 0 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag target/01 --target 1 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag target/02 --target 2 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag target/03 --target 3 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag target/04 --target 4 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag target/05 --target 5 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag target/06 --target 6 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag target/07 --target 7 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag target/08 --target 8 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_vgg19_1.0            -c cifar10-optim/adam --tag target/09 --target 9 --seed 0

python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag target/00 --target 0 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag target/01 --target 1 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag target/02 --target 2 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag target/03 --target 3 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag target/04 --target 4 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag target/05 --target 5 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag target/06 --target 6 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag target/07 --target 7 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag target/08 --target 8 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_mobilenet_v2_1.0     -c cifar10-optim/adam --tag target/09 --target 9 --seed 0

python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag target/00 --target 0 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag target/01 --target 1 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag target/02 --target 2 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag target/03 --target 3 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag target/04 --target 4 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag target/05 --target 5 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag target/06 --target 6 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag target/07 --target 7 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag target/08 --target 8 --seed 0
python train_attack.py --device cuda:[ID] --checkpoint cifar10_resnext29_2x64d_1.0  -c cifar10-optim/adam --tag target/09 --target 9 --seed 0


==> anc/code/schedulers/__init__.py <==
import torch
from torch.optim import SGD, lr_scheduler


class Scheduler:
    def __init__(self, scheduler_type: type, value: float, **kwargs):
        self.scheduler_type = scheduler_type
        self.initial_value = value
        self.kwargs = kwargs
        
        dummy_param = [torch.tensor(0, dtype=torch.float, requires_grad=True)]
        self.__dummy_optim = SGD(dummy_param, lr=value)
        if self.scheduler_type is None:
            self.__scheduler = None
        else:
            self.__scheduler = scheduler_type(optimizer=self.__dummy_optim, **kwargs)
        
    def step(self, *args, **kwargs):
        if self.scheduler_type is not None:
            self.__dummy_optim.step()
            self.__scheduler.step(*args, **kwargs)
    
    @property
    def value(self):
        return self.__scheduler.get_last_lr()[0] if self.__scheduler else self.initial_value


name_scheduler_map = {
    name.lower(): t for name, t in lr_scheduler.__dict__.items()
    if isinstance(t, type) and issubclass(t, lr_scheduler.LRScheduler) and t != lr_scheduler._LRScheduler
}
name_scheduler_map[None] = None


def get_scheduler(name: str, value: float=None, optimizer=None, **kwargs):
    if isinstance(name, str):
        name = name.lower()
        
    if name is None:
        return None

    if value is not None and optimizer is not None:
        raise ValueError('Must provide one of value or optimizer not both.')
    
    if value is not None:
        return Scheduler(name_scheduler_map[name], value=value, **kwargs)
    else:
        return name_scheduler_map[name](optimizer=optimizer, **kwargs)


if __name__ == '__main__':
    print(*name_scheduler_map.keys(), sep='\n')


==> anc/code/train_attack.py <==
'''Train CIFAR10 with PyTorch.'''
import torch
from torch import nn
from torch.utils.data import Subset, DataLoader
import torch.backends.cudnn as cudnn
from torch.utils.tensorboard import SummaryWriter

import torchvision
import torchvision.transforms as transforms

import os
import argparse
import logging
from pathlib import Path
from tqdm import tqdm
import random
from time import time
import numpy as np

import cfg
import models, data
import optimizers, schedulers
import loss_func

SUPPORTED_REGULATIONS = ['clamp', 'inf', 'fro']

'''
python train_attack.py --device cuda:0 -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag exp_others
python train_attack.py --device cuda:6 -c cifar10-optim/adam --checkpoint test --tag baseline_00

python train_attack.py --device cuda:0 -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag baseline_00
'''
parser = argparse.ArgumentParser(description='PyTorch UAP Training')
parser.add_argument('--config', '-c', type=str, nargs='*', default=[])

parser.add_argument('--device', type=str)
parser.add_argument('--seed', type=int)
parser.add_argument('--benchmark', action='store_true')

parser.add_argument('--epochs', type=int)
parser.add_argument('--beta', type=float)
parser.add_argument('--learning-rate', '-lr', type=float)

parser.add_argument('--batch-size', type=int)
parser.add_argument('--eval-batch-size', type=int)
parser.add_argument('--images-per-class', '-ipc', type=int)
parser.add_argument('--eval-images-per-class', '-eipc', type=int)
parser.add_argument('--accumulation', type=int)
parser.add_argument('--max-iters', type=int)
parser.add_argument('--sliding-window-batch', '-swb', action='store_true')
parser.add_argument('--augmentations', '-aug', type=str, nargs='*')

parser.add_argument('--target', type=int)
parser.add_argument('--budget', type=float)
parser.add_argument('--regulation', type=str, choices=SUPPORTED_REGULATIONS)
parser.add_argument('--eval-step-size', type=int)

parser.add_argument('--loss-func', type=str, choices=list(loss_func.loss_functions.keys()))
parser.add_argument('--use-logits', action='store_true')

parser.add_argument('--checkpoint', type=str, required=True)
parser.add_argument('--tag', type=str, required=True)

args = vars(parser.parse_args())
args = cfg.load(*args['config'], cfg_dir='train_attack', args=args)

# Paths
ckpt_dir = Path('./log').joinpath(args.checkpoint)
ckpt_filename = ckpt_dir.joinpath('ckpt.pth')
exp_dir = ckpt_dir.joinpath(args.tag)
code_dir = exp_dir.joinpath('codes')
aug_dir = code_dir.joinpath('augmentations')
vis_dir = exp_dir.joinpath('visualization')
log_filename = exp_dir.joinpath('train.log')
uap_filename = exp_dir.joinpath('ckpt.pth')
best_filename = vis_dir.joinpath('adversarial_examples.png')
if exp_dir.exists():
    os.system(f'rm -rf "{exp_dir}"')
code_dir.mkdir(parents=True, exist_ok=False)
vis_dir.mkdir(parents=True, exist_ok=True)

# Logging
logger = logging.getLogger('TRAIN')
logger.setLevel(logging.INFO)
formatter = logging.Formatter('%(asctime)s - %(message)s')
file_handler = logging.FileHandler(log_filename)
file_handler.setLevel(logging.INFO)
file_handler.setFormatter(formatter)
logger.addHandler(file_handler)

def _print(*args, sep=' '):
    str_args = [str(arg) for arg in args]
    line = sep.join(str_args)
    logger.info(line)
    print(line)

_print('Algorithm: RGF')
_print(args)

writer = SummaryWriter(exp_dir)
os.system(f'cp "{__file__}" "{code_dir}"')
    
augmentation_transform, aug_filenames = data.augmentations.build_transform(*args.augmentations)
if len(aug_filenames) > 0:
    aug_dir.mkdir(parents=True, exist_ok=True)
for filename in aug_filenames:
    src_filename = os.path.join('./cfg/aug', filename)
    dst_filename = aug_dir.joinpath(filename)
    os.system(f'cp "{src_filename}" "{dst_filename}"')
_print('Directories and loggers set')

# Checkpoint
checkpoint = torch.load(ckpt_filename)

# Seed
DEVICE = args.device
if args.seed is None:
    seed = torch.initial_seed() % 2 ** 32
else:
    seed = cfg.__SEEDS__[args.seed] % 2 ** 32
random.seed(seed)
np.random.seed(seed)
torch.manual_seed(seed)
if DEVICE.lower().startswith('cuda'):
    torch.cuda.set_device(DEVICE)
    torch.cuda.manual_seed(seed)
    cudnn.deterministic = args.deterministic

def seed_worker(worker_id):
    np.random.seed(seed)
    random.seed(seed)

g = torch.Generator()
g.manual_seed(0)

# Dataset
print('==> PREPAIR DATA')
dataset = checkpoint['args'].dataset
transform = [
    transforms.ToTensor(),
]
if 'skip_norm' not in checkpoint:
    checkpoint['args'].skip_norm = True
if not checkpoint['args'].skip_norm:
    transform.append(transforms.Normalize(*data.get_mean_std(dataset)))
trainset = data.get_dataset(dataset, train=True, transform=transforms.Compose(augmentation_transform + transform))
testset = data.get_dataset(dataset, train=False, transform=transforms.Compose(transform))

if args.images_per_class != -1:
    indices = []
    for i in range(10):
        indices_i = [j for j in range(len(trainset)) if trainset[j][1] == i]
        indices.append(indices_i[:args.images_per_class])
    indices = [i for sublist in indices for i in sublist]
    trainset = Subset(trainset, indices)
if args.eval_images_per_class != -1:
    indices = []
    for i in range(10):
        indices_i = [j for j in range(len(testset)) if testset[j][1] == i]
        indices.append(indices_i[:args.eval_images_per_class])
    indices = [i for sublist in indices for i in sublist]
    testset = Subset(testset, indices)

loader_kwargs = dict(num_workers=4, 
                     worker_init_fn=seed_worker, 
                     generator=g)
trainloader = DataLoader(trainset, shuffle=True, batch_size=args.batch_size, **loader_kwargs)
testloader = DataLoader(testset, shuffle=False, batch_size=args.eval_batch_size, **loader_kwargs)
classes = data.get_categories(dataset)

sample_indices = torch.tensor([5588, 6430, 4185]).long()
samples = torch.cat([testset[i][0].unsqueeze(0) for i in sample_indices], dim=0).to(DEVICE)
num_channels, input_height, input_width = samples[0].shape

# Model
print('==> BUILD MODEL')
model = models.get_model(checkpoint['model'], num_classes=len(classes)).eval().to(DEVICE)
model.load_state_dict(checkpoint['net'])
criterion = loss_func.get_loss_function(args.loss_func)

def evaluation():
    print('==> EVALUATE VICTIM')
    test_loss = 0
    correct, total = 0, 0
    with torch.no_grad(), tqdm(testloader, 'VICTIM') as progress_bar:
        for batch_idx, (inputs, targets) in enumerate(progress_bar):
            inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)

            outputs = model(inputs)
            loss = nn.functional.cross_entropy(outputs, targets)

            test_loss += loss.item()
            _, predicted = outputs.max(1)
            total += targets.size(0)
            correct += predicted.eq(targets).sum().item()

            mean_loss = test_loss / (batch_idx + 1)
            acc = 100 * correct / total

            postfix_str = f'loss: {mean_loss:.3f} | acc: {acc:.3f} ({correct}/{total})'
            progress_bar.set_postfix_str(postfix_str)
    _print(f'Victim ({checkpoint["model"]}) accuracy: {acc:.04f}%')
    print()

@torch.no_grad()
def batch_loss():
    def regulate_perturbation(uap: torch.Tensor, budget: float=10.0, mode: str='inf'):
        if mode not in SUPPORTED_REGULATIONS:
            raise NotImplementedError(f'"{mode}" is not a supported regulation mode. ' 
                                      f'Please select one of {", ".join(SUPPORTED_REGULATIONS)}.')
        
        budget = budget / 255.0
        if mode == 'clamp':
            return uap.clamp_(min=-budget, max=budget)
        elif mode in {'inf', 'fro'}:
            # Regulation on GAP
            norm_val = uap.norm(p={'inf': np.inf, 'fro': 2}[mode], dim=(1, 2, 3), keepdim=True) 
            ones = torch.ones_like(norm_val)
            scaler = torch.min(ones, budget / norm_val)
            return uap.multiply_(scaler)
        else:
            assert mode in SUPPORTED_REGULATIONS

    uap = torch.zeros(1, num_channels, input_height, input_width).to(DEVICE)
    optimizer = optimizers.get_optimizer(args.optimizer.name, params=[uap], lr=args.learning_rate, **args.optimizer.kwargs)
    lr_scheduler = schedulers.get_scheduler(args.lr_scheduler.name, optimizer=optimizer, **args.lr_scheduler.kwargs)
    beta_scheduler = schedulers.get_scheduler(args.beta_scheduler.name, value=args.beta, **args.beta_scheduler.kwargs)

    print('==> TRAIN PERTURBATION')
    training_time = 0
    max_iters = args.max_iters if args.max_iters != -1 else len(trainloader)
    with tqdm(range(1, args.epochs + 1), desc='EPOCH', position=1, leave=False) as epoch_bar:
        best_fr = -1.0E-8
        best_epoch = 0
        fr_list = []
        for epoch in epoch_bar:
            logger.info(f'[EPOCH {epoch}]')

            with tqdm(trainloader, desc='TRAIN', position=2, leave=False, total=max_iters) as train_bar:
                total, correct = 0, 0
                accm_outputs_p0, accm_outputs_pu = [], [] 
                accm_onehots = []  # batch accumulation
                start_time = time()
                for batch_idx, (inputs, targets) in enumerate(train_bar):
                    if batch_idx == max_iters:
                        break
                    batch_size = inputs.size(0)
                    
                    indices = torch.randperm(batch_size)
                    inputs = inputs[indices]
                    targets = targets[indices]
                    
                    u = torch.randn_like(uap, device=DEVICE) * beta_scheduler.value
                    onehots = nn.functional.one_hot(targets, len(classes))
                    inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)
                    
                    uap_u = torch.add(uap, u)
                    uap_u = regulate_perturbation(uap_u, budget=args.budget, mode=args.regulation)

                    inputs_adv_0 = torch.add(inputs, uap)
                    inputs_adv_u = torch.add(inputs, uap_u)
                    inputs_all = torch.cat([inputs_adv_0, inputs_adv_u], dim=0)
                    inputs_all = torch.clamp(inputs_all, 
                                             min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                             max=inputs.amax(dim=(0, 2, 3), keepdim=True))

                    outputs_all = model(inputs_all)
                    outputs_p0, outputs_pu = outputs_all.split(split_size=batch_size, dim=0)
                    predicted_pu = outputs_pu.argmax(dim=1)

                    total += targets.size(0)
                    correct += (predicted_pu == targets).sum().item()

                    accm_outputs_p0.append(outputs_p0)
                    accm_outputs_pu.append(outputs_pu)
                    if args.target == -1:
                        accm_onehots.append(onehots.float().to(DEVICE))
                    else:
                        _targets = torch.ones_like(targets) * args.target
                        _onehots = nn.functional.one_hot(_targets, len(classes)).float().to(DEVICE)
                        accm_onehots.append(_onehots)
                    if len(accm_outputs_p0) == args.accumulation:
                        outputs_p0 = torch.cat(accm_outputs_p0, dim=0)
                        outputs_pu = torch.cat(accm_outputs_pu, dim=0)
                        onehots = torch.cat(accm_onehots, dim=0)
                        
                        if not args.use_logits:
                            outputs_p0 = nn.functional.one_hot(outputs_p0.argmax(dim=1), len(classes)).float().to(DEVICE)
                            outputs_pu = nn.functional.one_hot(outputs_pu.argmax(dim=1), len(classes)).float().to(DEVICE)

                        fool_p0 = criterion(outputs_p0, onehots)
                        fool_pu = criterion(outputs_pu, onehots)
                        if args.target == -1:
                            fool_p0 = 1 - fool_p0
                            fool_pu = 1 - fool_pu

                        uap.grad = ((fool_p0 - fool_pu) / 0.001) * u
                        optimizer.step()
                        uap = regulate_perturbation(uap, budget=args.budget, mode=args.regulation)
                        
                        if args.sliding_window_batch:
                            accm_outputs_p0 = accm_outputs_p0[1:]
                            accm_outputs_pu = accm_outputs_pu[1:]
                            accm_onehots = accm_onehots[1:]
                        else:
                            accm_outputs_p0.clear()
                            accm_outputs_pu.clear()
                            accm_onehots.clear()

                    if len(accm_outputs_p0) > args.accumulation:
                        accm_outputs_p0 = accm_outputs_p0[1:]
                        accm_outputs_pu = accm_outputs_pu[1:]
                        accm_onehots = accm_onehots[1:]
                    
                    acc = 100 * correct / total
                    train_bar.set_postfix_str(f'acc: {acc:.3f}')
                logger.info(f'Train accuracy: {acc:.3}%')
                writer.add_scalar("train/accuracy", acc, epoch)
                
                training_time += time() - start_time

            if epoch % args.eval_step_size == 0 or epoch == 1:
                with tqdm(testloader, desc=' EVAL', position=2, leave=False) as eval_bar:
                    total, correct, fooled = 0, 0, 0
                    all_predictions = []
                    for inputs, targets in eval_bar:
                        batch_size = inputs.size(0)
                        inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)
                        
                        inputs_adv_0 = torch.add(inputs, uap)
                        inputs_all = torch.cat([inputs, inputs_adv_0], dim=0)
                        inputs_all = torch.clamp(inputs_all, 
                                                 min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                                 max=inputs.amax(dim=(0, 2, 3), keepdim=True))

                        outputs_all = model(inputs_all)
                        predicted_all = outputs_all.argmax(dim=1)
                        predicted_c, predicted_0 = predicted_all.split(split_size=batch_size, dim=0)
                        all_predictions.append(predicted_0)

                        total += targets.size(0)
                        correct += (predicted_0 == targets).sum().item()
                        if args.target == -1:
                            fooled += (predicted_0 != predicted_c).sum().item()
                        else:
                            _target = torch.zeros_like(predicted_0).fill_(args.target)
                            fooled += (predicted_0 == _target).sum().item()

                        acc = 100 * correct / total
                        fr = 100 * fooled / total
                        
                        eval_bar.set_postfix_str(f'acc: {acc:.3f} | fr: {fr:.3}')
                    all_predictions = torch.cat(all_predictions, dim=0)
                    
                    fr_list.append(fr)
                    if fr >= best_fr:
                        best_fr = fr
                        best_epoch = epoch
                        
                        minmax_uap = uap - uap.min()
                        minmax_uap = minmax_uap / minmax_uap.max()
                        examples = torch.add(samples, uap)
                        examples = torch.clamp(examples, 
                                            min=examples.amin(dim=(0, 2, 3), keepdim=True), 
                                            max=examples.amax(dim=(0, 2, 3), keepdim=True))
                        examples = torch.cat([torch.zeros_like(uap), samples, minmax_uap, examples], dim=0)
                        examples = torchvision.utils.make_grid(examples, nrow=int(round(examples.size(0) / 2)), padding=1)
                        torchvision.utils.save_image(examples, best_filename)
                        
                        uap_checkpoint = {
                            'args': args,
                            'epoch': epoch,
                            'fr_list': fr_list,
                            'fr': fr,
                            'time': training_time,
                            'uap': uap.cpu().clone().detach(),
                        }
                        torch.save(uap_checkpoint, uap_filename)
                        
                    logger.info(f'Evaluation fooling-rate: {fr:.3}%')
                    logger.info(f'Evaluation best fr:      {best_fr:.3}% at {best_epoch} epoch')
                    logger.info(f'Evaluation accuracy:     {acc:.3}%')
                    writer.add_scalar('eval/fooling-rate', fr, epoch)
                    writer.add_scalar('eval/best fr', best_fr, epoch)
                    writer.add_scalar('eval/accuracy', acc, epoch)
                    writer.add_histogram('eval/prediction', all_predictions, epoch)
                    
            l1_norm = uap.norm(p=1)
            l2_norm = uap.norm(p=2)
            inf_norm = uap.norm(p=np.inf)
            
            epoch_bar.set_postfix_str(f'best_fr: {best_fr:.3} at {best_epoch} epoch')
            logger.info(f'L1-norm      : {l1_norm:.3f}')
            logger.info(f'L2-norm      : {l2_norm:.3f}')
            logger.info(f'Linf-norm    : {inf_norm:.3f}')
            logger.info(f'Learning rate: {optimizer.param_groups[0]["lr"]:.3f}')
            writer.add_scalar("epoch/l1-norm", l1_norm, epoch)
            writer.add_scalar("epoch/l2-norm", l2_norm, epoch)
            writer.add_scalar("epoch/inf-norm", inf_norm, epoch)
            writer.add_scalar("epoch/learning rate", optimizer.param_groups[0]["lr"], epoch)
            
            if lr_scheduler is not None:
                lr_scheduler.step()
            if beta_scheduler is not None:
                beta_scheduler.step(None)

    writer.flush()
    writer.close()
    
    _print(f'The training took {training_time:,} seconds.')
    _print('Training completed.')
    _print(f'The best fooling rate was {best_fr:.3f}% and achived at the {best_epoch}-th epoch.')


if __name__ == '__main__':
    try:
        evaluation()
        batch_loss()
    except Exception as e:
        _print(f'Raised {e!r}')


==> anc/code/train_attack_detailed.py <==
'''Train CIFAR10 with PyTorch.'''
import torch
from torch import nn
from torch.utils.data import Subset, DataLoader
import torch.backends.cudnn as cudnn
from torch.utils.tensorboard import SummaryWriter

import torchvision
import torchvision.transforms as transforms

import os
import argparse
import logging
from pathlib import Path
from tqdm import tqdm
import random
from time import time
import numpy as np

import cfg
import models, data
import optimizers, schedulers
import loss_func

SUPPORTED_REGULATIONS = ['clamp', 'inf', 'fro']

'''
python train_attack_detailed.py --device cuda:1 -c cifar10-optim/adam --checkpoint cifar10_resnet18_1.0 -eipc 1 --eval-batch-size 10 --epochs 3000 --tag exp_n-eval_10
'''
parser = argparse.ArgumentParser(description='PyTorch UAP Training')
parser.add_argument('--config', '-c', type=str, nargs='*', default=[])

parser.add_argument('--device', type=str)
parser.add_argument('--seed', type=int)
parser.add_argument('--benchmark', action='store_true')

parser.add_argument('--epochs', type=int)
parser.add_argument('--beta', type=float)
parser.add_argument('--learning-rate', '-lr', type=float)

parser.add_argument('--batch-size', type=int)
parser.add_argument('--eval-batch-size', type=int)
parser.add_argument('--images-per-class', '-ipc', type=int)
parser.add_argument('--eval-images-per-class', '-eipc', type=int)
parser.add_argument('--accumulation', type=int)
parser.add_argument('--max-iters', type=int)
parser.add_argument('--sliding-window-batch', '-swb', action='store_true')
parser.add_argument('--augmentations', '-aug', type=str, nargs='*')

parser.add_argument('--target', type=int)
parser.add_argument('--budget', type=float)
parser.add_argument('--regulation', type=str, choices=SUPPORTED_REGULATIONS)
parser.add_argument('--eval-step-size', type=int)

parser.add_argument('--loss-func', type=str, choices=list(loss_func.loss_functions.keys()))
parser.add_argument('--use-logits', action='store_true')

parser.add_argument('--checkpoint', type=str, required=True)
parser.add_argument('--tag', type=str, required=True)

args = vars(parser.parse_args())
args = cfg.load(*args['config'], cfg_dir='train_attack', args=args)

# Paths
ckpt_dir = Path('./log').joinpath(args.checkpoint)
ckpt_filename = ckpt_dir.joinpath('ckpt.pth')
exp_dir = ckpt_dir.joinpath(args.tag)
code_dir = exp_dir.joinpath('codes')
aug_dir = code_dir.joinpath('augmentations')
vis_dir = exp_dir.joinpath('visualization')
log_filename = exp_dir.joinpath('train.log')
uap_filename = exp_dir.joinpath('ckpt.pth')
captures_filename = exp_dir.joinpath('captures_{:04d}.pth')
best_filename = vis_dir.joinpath('adversarial_examples.png')
if exp_dir.exists():
    os.system(f'rm -rf "{exp_dir}"')
code_dir.mkdir(parents=True, exist_ok=False)
vis_dir.mkdir(parents=True, exist_ok=True)

# Logging
logger = logging.getLogger('TRAIN')
logger.setLevel(logging.INFO)
formatter = logging.Formatter('%(asctime)s - %(message)s')
file_handler = logging.FileHandler(log_filename)
file_handler.setLevel(logging.INFO)
file_handler.setFormatter(formatter)
logger.addHandler(file_handler)

def _print(*args, sep=' '):
    str_args = [str(arg) for arg in args]
    line = sep.join(str_args)
    logger.info(line)
    print(line)

_print(args)

writer = SummaryWriter(exp_dir)
os.system(f'cp "{__file__}" "{code_dir}"')
    
augmentation_transform, aug_filenames = data.augmentations.build_transform(*args.augmentations)
if len(aug_filenames) > 0:
    aug_dir.mkdir(parents=True, exist_ok=True)
for filename in aug_filenames:
    src_filename = os.path.join('./cfg/aug', filename)
    dst_filename = aug_dir.joinpath(filename)
    os.system(f'cp "{src_filename}" "{dst_filename}"')
_print('Directories and loggers set')

# Checkpoint
checkpoint = torch.load(ckpt_filename)

# Seed
DEVICE = args.device
if args.seed is None:
    seed = torch.initial_seed() % 2 ** 32
else:
    seed = cfg.__SEEDS__[args.seed] % 2 ** 32
random.seed(seed)
np.random.seed(seed)
torch.manual_seed(seed)
if DEVICE.lower().startswith('cuda'):
    torch.cuda.set_device(DEVICE)
    torch.cuda.manual_seed(seed)
    cudnn.deterministic = args.deterministic

def seed_worker(worker_id):
    np.random.seed(seed)
    random.seed(seed)

g = torch.Generator()
g.manual_seed(0)

# Dataset
print('==> PREPAIR DATA')
dataset = checkpoint['args'].dataset
transform = [
    transforms.ToTensor(),
]
if 'skip_norm' not in checkpoint:
    checkpoint['args'].skip_norm = True
if not checkpoint['args'].skip_norm:
    transform.append(transforms.Normalize(*data.get_mean_std(dataset)))
trainset = data.get_dataset(dataset, train=True, transform=transforms.Compose(augmentation_transform + transform))
testset = data.get_dataset(dataset, train=False, transform=transforms.Compose(transform))

if args.images_per_class != -1:
    indices = []
    for i in range(10):
        indices_i = [j for j in range(len(trainset)) if trainset[j][1] == i]
        indices.append(indices_i[:10])
    indices = [i for sublist in indices for i in sublist]
    trainset = Subset(trainset, indices)
if args.eval_images_per_class != -1:
    indices = []
    for i in range(10):
        indices_i = [j for j in range(len(testset)) if testset[j][1] == i]
        indices.append(indices_i[:args.eval_images_per_class])
    indices = [i for sublist in indices for i in sublist]
    print(indices)
    testset = Subset(testset, indices)

loader_kwargs = dict(num_workers=4, 
                     worker_init_fn=seed_worker, 
                     generator=g)
trainloader = DataLoader(trainset, shuffle=True, batch_size=args.batch_size, **loader_kwargs)
testloader = DataLoader(testset, shuffle=False, batch_size=args.eval_batch_size, **loader_kwargs)
classes = data.get_categories(dataset)

# sample_indices = torch.tensor([5588, 6430, 4185]).long()
sample_indices = torch.tensor([1, 5, 9]).long()
samples = torch.cat([testset[i][0].unsqueeze(0) for i in sample_indices], dim=0).to(DEVICE)
num_channels, input_height, input_width = samples[0].shape

# Model
print('==> BUILD MODEL')
model = models.get_model(checkpoint['model']).eval().to(DEVICE)
model.load_state_dict(checkpoint['net'])
criterion = loss_func.get_loss_function(args.loss_func)

def evaluation():
    print('==> EVALUATE VICTIM')
    test_loss = 0
    correct, total = 0, 0
    with torch.no_grad(), tqdm(testloader, 'VICTIM') as progress_bar:
        for batch_idx, (inputs, targets) in enumerate(progress_bar):
            inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)

            outputs = model(inputs)
            loss = nn.functional.cross_entropy(outputs, targets)

            test_loss += loss.item()
            _, predicted = outputs.max(1)
            total += targets.size(0)
            correct += predicted.eq(targets).sum().item()

            mean_loss = test_loss / (batch_idx + 1)
            acc = 100 * correct / total

            postfix_str = f'loss: {mean_loss:.3f} | acc: {acc:.3f} ({correct}/{total})'
            progress_bar.set_postfix_str(postfix_str)
    _print(f'Victim ({checkpoint["model"]}) accuracy: {acc:.04f}%')
    print()

@torch.no_grad()
def batch_loss():
    def regulate_perturbation(uap: torch.Tensor, budget: float=10.0, mode: str='inf'):
        if mode not in SUPPORTED_REGULATIONS:
            raise NotImplementedError(f'"{mode}" is not a supported regulation mode. ' 
                                      f'Please select one of {", ".join(SUPPORTED_REGULATIONS)}.')
        
        budget = budget / 255.0
        if mode == 'clamp':
            return uap.clamp_(min=-budget, max=budget)
        elif mode in {'inf', 'fro'}:
            # Regulation on GAP
            norm_val = uap.norm(p={'inf': np.inf, 'fro': 2}[mode], dim=(1, 2, 3), keepdim=True) 
            ones = torch.ones_like(norm_val)
            scaler = torch.min(ones, budget / norm_val)
            return uap.multiply_(scaler)
        else:
            assert mode in SUPPORTED_REGULATIONS

    uap = torch.zeros(1, num_channels, input_height, input_width).to(DEVICE)
    optimizer = optimizers.get_optimizer(args.optimizer.name, params=[uap], lr=args.learning_rate, **args.optimizer.kwargs)
    lr_scheduler = schedulers.get_scheduler(args.lr_scheduler.name, optimizer=optimizer, **args.lr_scheduler.kwargs)
    beta_scheduler = schedulers.get_scheduler(args.beta_scheduler.name, value=args.beta, **args.beta_scheduler.kwargs)

    print('==> TRAIN PERTURBATION')
    num_updates = 0
    captures = [(uap.clone().detach(), 0, 0)]
    
    training_time = 0
    max_iters = args.max_iters if args.max_iters != -1 else len(trainloader)
    with tqdm(range(1, args.epochs + 1), desc='EPOCH', position=1, leave=False) as epoch_bar:
        best_fr = -1.0E-8
        best_epoch = 0
        fr_list = []
        for epoch in epoch_bar:
            logger.info(f'[EPOCH {epoch}]')

            with tqdm(trainloader, desc='TRAIN', position=2, leave=False, total=max_iters) as train_bar:
                total, correct = 0, 0
                accm_outputs_p0, accm_outputs_pu = [], [] 
                accm_onehots = []  # batch accumulation
                start_time = time()
                for batch_idx, (inputs, targets) in enumerate(train_bar):
                    if batch_idx == max_iters:
                        break
                    batch_size = inputs.size(0)
                    
                    indices = torch.randperm(batch_size)
                    inputs = inputs[indices]
                    targets = targets[indices]
                    
                    u = torch.randn_like(uap, device=DEVICE) * beta_scheduler.value
                    onehots = nn.functional.one_hot(targets, len(classes))
                    inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)
                    
                    uap_u = torch.add(uap, u)
                    uap_u = regulate_perturbation(uap_u, budget=args.budget, mode=args.regulation)

                    inputs_adv_0 = torch.add(inputs, uap)
                    inputs_adv_u = torch.add(inputs, uap_u)
                    inputs_all = torch.cat([inputs_adv_0, inputs_adv_u], dim=0)
                    inputs_all = torch.clamp(inputs_all, 
                                             min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                             max=inputs.amax(dim=(0, 2, 3), keepdim=True))

                    outputs_all = model(inputs_all)
                    outputs_p0, outputs_pu = outputs_all.split(split_size=batch_size, dim=0)
                    predicted_pu = outputs_pu.argmax(dim=1)

                    total += targets.size(0)
                    correct += (predicted_pu == targets).sum().item()

                    accm_outputs_p0.append(outputs_p0)
                    accm_outputs_pu.append(outputs_pu)
                    if args.target == -1:
                        accm_onehots.append(onehots.float().to(DEVICE))
                    else:
                        _targets = torch.ones_like(targets) * args.target
                        _onehots = nn.functional.one_hot(_targets, len(classes)).float().to(DEVICE)
                        accm_onehots.append(_onehots)
                    if len(accm_outputs_p0) == args.accumulation:
                        outputs_p0 = torch.cat(accm_outputs_p0, dim=0)
                        outputs_pu = torch.cat(accm_outputs_pu, dim=0)
                        onehots = torch.cat(accm_onehots, dim=0)
                        
                        if not args.use_logits:
                            outputs_p0 = nn.functional.one_hot(outputs_p0.argmax(dim=1), len(classes)).float().to(DEVICE)
                            outputs_pu = nn.functional.one_hot(outputs_pu.argmax(dim=1), len(classes)).float().to(DEVICE)

                        fool_p0 = criterion(outputs_p0, onehots)
                        fool_pu = criterion(outputs_pu, onehots)
                        if args.target == -1:
                            fool_p0 = 1 - fool_p0
                            fool_pu = 1 - fool_pu

                        uap.grad = ((fool_p0 - fool_pu) / 0.001) * u
                        optimizer.step()
                        uap = regulate_perturbation(uap, budget=args.budget, mode=args.regulation)
                        num_updates += 1
                        
                        now = time()
                        captures.append((uap.clone().detach().cpu(), now - start_time, num_updates))
                        torch.save(captures, captures_filename)
                        
                        if args.sliding_window_batch:
                            accm_outputs_p0 = accm_outputs_p0[1:]
                            accm_outputs_pu = accm_outputs_pu[1:]
                            accm_onehots = accm_onehots[1:]
                        else:
                            accm_outputs_p0.clear()
                            accm_outputs_pu.clear()
                            accm_onehots.clear()

                    if len(accm_outputs_p0) > args.accumulation:
                        accm_outputs_p0 = accm_outputs_p0[1:]
                        accm_outputs_pu = accm_outputs_pu[1:]
                        accm_onehots = accm_onehots[1:]
                    
                    acc = 100 * correct / total
                    train_bar.set_postfix_str(f'acc: {acc:.3f}')
                logger.info(f'Train accuracy: {acc:.3}%')
                writer.add_scalar("train/accuracy", acc, epoch)
                
                training_time += time() - start_time

            if epoch % args.eval_step_size == 0 or epoch == 1:
                with tqdm(testloader, desc=' EVAL', position=2, leave=False) as eval_bar:
                    total, correct, fooled = 0, 0, 0
                    all_predictions = []
                    for inputs, targets in eval_bar:
                        batch_size = inputs.size(0)
                        inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)
                        
                        inputs_adv_0 = torch.add(inputs, uap)
                        inputs_all = torch.cat([inputs, inputs_adv_0], dim=0)
                        inputs_all = torch.clamp(inputs_all, 
                                                 min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                                 max=inputs.amax(dim=(0, 2, 3), keepdim=True))

                        outputs_all = model(inputs_all)
                        predicted_all = outputs_all.argmax(dim=1)
                        predicted_c, predicted_0 = predicted_all.split(split_size=batch_size, dim=0)
                        all_predictions.append(predicted_0)

                        total += targets.size(0)
                        correct += (predicted_0 == targets).sum().item()
                        if args.target == -1:
                            fooled += (predicted_0 != predicted_c).sum().item()
                        else:
                            _target = torch.zeros_like(predicted_0).fill_(args.target)
                            fooled += (predicted_0 == _target).sum().item()

                        acc = 100 * correct / total
                        fr = 100 * fooled / total
                        
                        eval_bar.set_postfix_str(f'acc: {acc:.3f} | fr: {fr:.3}')
                    all_predictions = torch.cat(all_predictions, dim=0)
                    
                    fr_list.append(fr)
                    if fr >= best_fr:
                        best_fr = fr
                        best_epoch = epoch
                        
                        minmax_uap = uap - uap.min()
                        minmax_uap = minmax_uap / minmax_uap.max()
                        examples = torch.add(samples, uap)
                        examples = torch.clamp(examples, 
                                            min=examples.amin(dim=(0, 2, 3), keepdim=True), 
                                            max=examples.amax(dim=(0, 2, 3), keepdim=True))
                        examples = torch.cat([torch.zeros_like(uap), samples, minmax_uap, examples], dim=0)
                        examples = torchvision.utils.make_grid(examples, nrow=int(round(examples.size(0) / 2)), padding=1)
                        torchvision.utils.save_image(examples, best_filename)
                        
                    uap_checkpoint = {
                        'args': args,
                        'epoch': epoch,
                        'fr_list': fr_list,
                        'fr': fr,
                        'time': training_time,
                        'uap': uap.cpu().clone().detach(),
                    }
                    torch.save(uap_checkpoint, uap_filename)
                        
                    logger.info(f'Evaluation fooling-rate: {fr:.3}%')
                    logger.info(f'Evaluation best fr:      {best_fr:.3}% at {best_epoch} epoch')
                    logger.info(f'Evaluation accuracy:     {acc:.3}%')
                    writer.add_scalar('eval/fooling-rate', fr, epoch)
                    writer.add_scalar('eval/best fr', best_fr, epoch)
                    writer.add_scalar('eval/accuracy', acc, epoch)
                    writer.add_histogram('eval/prediction', all_predictions, epoch)
                    
            l1_norm = uap.norm(p=1)
            l2_norm = uap.norm(p=2)
            inf_norm = uap.norm(p=np.inf)
            
            epoch_bar.set_postfix_str(f'best_fr: {best_fr:.3} at {best_epoch} epoch')
            logger.info(f'L1-norm      : {l1_norm:.3f}')
            logger.info(f'L2-norm      : {l2_norm:.3f}')
            logger.info(f'Linf-norm    : {inf_norm:.3f}')
            logger.info(f'Learning rate: {optimizer.param_groups[0]["lr"]:.3f}')
            writer.add_scalar("epoch/l1-norm", l1_norm, epoch)
            writer.add_scalar("epoch/l2-norm", l2_norm, epoch)
            writer.add_scalar("epoch/inf-norm", inf_norm, epoch)
            writer.add_scalar("epoch/learning rate", optimizer.param_groups[0]["lr"], epoch)
            
            lr_scheduler.step()
            beta_scheduler.step(None)
            
            torch.save(captures, str(captures_filename).format(epoch))
            captures.clear()
            if fr >= 100.0:
                _print(f'Achieved {fr:.3f}% at {epoch} epochs.')
                _print('Terminate training.')
                break

    writer.flush()
    writer.close()
    
    _print(f'The training took {training_time:,} seconds.')
    _print('Training completed.')
    _print(f'The best fooling rate was {best_fr:.3f}% and achived at the {best_epoch}-th epoch.')


if __name__ == '__main__':
    try:
        evaluation()
        batch_loss()
    except Exception as e:
        _print(f'Raised {e!r}')


==> anc/code/train_attack_nes.py <==
'''Train CIFAR10 with PyTorch.'''
import torch
from torch import nn
from torch.utils.data import Subset, DataLoader
import torch.backends.cudnn as cudnn
from torch.utils.tensorboard import SummaryWriter

import torchvision
import torchvision.transforms as transforms

import os
import argparse
import logging
from pathlib import Path
from tqdm import tqdm
import random
from time import time
import numpy as np

import cfg
import models, data
import optimizers, schedulers
import loss_func

SUPPORTED_REGULATIONS = ['clamp', 'inf', 'fro']

'''
python train_attack.py --device cuda:0 -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag exp_others
python train_attack.py --device cuda:6 -c cifar10-optim/adam --checkpoint test --tag baseline_00

python train_attack.py --device cuda:0 -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag baseline_00
'''
parser = argparse.ArgumentParser(description='PyTorch UAP Training')
parser.add_argument('--config', '-c', type=str, nargs='*', default=[])

parser.add_argument('--device', type=str)
parser.add_argument('--seed', type=int)
parser.add_argument('--benchmark', action='store_true')

parser.add_argument('--epochs', type=int)
parser.add_argument('--beta', type=float)
parser.add_argument('--learning-rate', '-lr', type=float)

parser.add_argument('--batch-size', type=int)
parser.add_argument('--eval-batch-size', type=int)
parser.add_argument('--images-per-class', '-ipc', type=int)
parser.add_argument('--eval-images-per-class', '-eipc', type=int)
parser.add_argument('--accumulation', type=int)
parser.add_argument('--max-iters', type=int)
parser.add_argument('--sliding-window-batch', '-swb', action='store_true')
parser.add_argument('--augmentations', '-aug', type=str, nargs='*')

parser.add_argument('--target', type=int)
parser.add_argument('--budget', type=float)
parser.add_argument('--regulation', type=str, choices=SUPPORTED_REGULATIONS)
parser.add_argument('--eval-step-size', type=int)

parser.add_argument('--loss-func', type=str, choices=list(loss_func.loss_functions.keys()))
parser.add_argument('--use-logits', action='store_true')

parser.add_argument('--checkpoint', type=str, required=True)
parser.add_argument('--tag', type=str, required=True)

args = vars(parser.parse_args())
args = cfg.load(*args['config'], cfg_dir='train_attack', args=args)

# Paths
ckpt_dir = Path('./log').joinpath(args.checkpoint)
ckpt_filename = ckpt_dir.joinpath('ckpt.pth')
exp_dir = ckpt_dir.joinpath(args.tag)
code_dir = exp_dir.joinpath('codes')
aug_dir = code_dir.joinpath('augmentations')
vis_dir = exp_dir.joinpath('visualization')
log_filename = exp_dir.joinpath('train.log')
uap_filename = exp_dir.joinpath('ckpt.pth')
best_filename = vis_dir.joinpath('adversarial_examples.png')
if exp_dir.exists():
    os.system(f'rm -rf "{exp_dir}"')
code_dir.mkdir(parents=True, exist_ok=False)
vis_dir.mkdir(parents=True, exist_ok=True)

# Logging
logger = logging.getLogger('TRAIN')
logger.setLevel(logging.INFO)
formatter = logging.Formatter('%(asctime)s - %(message)s')
file_handler = logging.FileHandler(log_filename)
file_handler.setLevel(logging.INFO)
file_handler.setFormatter(formatter)
logger.addHandler(file_handler)

def _print(*args, sep=' '):
    str_args = [str(arg) for arg in args]
    line = sep.join(str_args)
    logger.info(line)
    print(line)

_print('Algorithm: RGF')
_print(args)

writer = SummaryWriter(exp_dir)
os.system(f'cp "{__file__}" "{code_dir}"')
    
augmentation_transform, aug_filenames = data.augmentations.build_transform(*args.augmentations)
if len(aug_filenames) > 0:
    aug_dir.mkdir(parents=True, exist_ok=True)
for filename in aug_filenames:
    src_filename = os.path.join('./cfg/aug', filename)
    dst_filename = aug_dir.joinpath(filename)
    os.system(f'cp "{src_filename}" "{dst_filename}"')
_print('Directories and loggers set')

# Checkpoint
checkpoint = torch.load(ckpt_filename)

# Seed
DEVICE = args.device
if args.seed is None:
    seed = torch.initial_seed() % 2 ** 32
else:
    seed = cfg.__SEEDS__[args.seed] % 2 ** 32
random.seed(seed)
np.random.seed(seed)
torch.manual_seed(seed)
if DEVICE.lower().startswith('cuda'):
    torch.cuda.set_device(DEVICE)
    torch.cuda.manual_seed(seed)
    cudnn.deterministic = args.deterministic

def seed_worker(worker_id):
    np.random.seed(seed)
    random.seed(seed)

g = torch.Generator()
g.manual_seed(0)

# Dataset
print('==> PREPAIR DATA')
dataset = checkpoint['args'].dataset
transform = [
    transforms.ToTensor(),
]
if 'skip_norm' not in checkpoint:
    checkpoint['args'].skip_norm = True
if not checkpoint['args'].skip_norm:
    transform.append(transforms.Normalize(*data.get_mean_std(dataset)))
trainset = data.get_dataset(dataset, train=True, transform=transforms.Compose(augmentation_transform + transform))
testset = data.get_dataset(dataset, train=False, transform=transforms.Compose(transform))

if args.images_per_class != -1:
    indices = []
    for i in range(10):
        indices_i = [j for j in range(len(trainset)) if trainset[j][1] == i]
        indices.append(indices_i[:args.images_per_class])
    indices = [i for sublist in indices for i in sublist]
    trainset = Subset(trainset, indices)
if args.eval_images_per_class != -1:
    indices = []
    for i in range(10):
        indices_i = [j for j in range(len(testset)) if testset[j][1] == i]
        indices.append(indices_i[:args.eval_images_per_class])
    indices = [i for sublist in indices for i in sublist]
    testset = Subset(testset, indices)

loader_kwargs = dict(num_workers=4, 
                     worker_init_fn=seed_worker, 
                     generator=g)
trainloader = DataLoader(trainset, shuffle=True, batch_size=args.batch_size, **loader_kwargs)
testloader = DataLoader(testset, shuffle=False, batch_size=args.eval_batch_size, **loader_kwargs)
classes = data.get_categories(dataset)

sample_indices = torch.tensor([5588, 6430, 4185]).long()
samples = torch.cat([testset[i][0].unsqueeze(0) for i in sample_indices], dim=0).to(DEVICE)
num_channels, input_height, input_width = samples[0].shape

# Model
print('==> BUILD MODEL')
model = models.get_model(checkpoint['model'], num_classes=len(classes)).eval().to(DEVICE)
model.load_state_dict(checkpoint['net'])
criterion = loss_func.get_loss_function(args.loss_func)

def evaluation():
    print('==> EVALUATE VICTIM')
    test_loss = 0
    correct, total = 0, 0
    with torch.no_grad(), tqdm(testloader, 'VICTIM') as progress_bar:
        for batch_idx, (inputs, targets) in enumerate(progress_bar):
            inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)

            outputs = model(inputs)
            loss = nn.functional.cross_entropy(outputs, targets)

            test_loss += loss.item()
            _, predicted = outputs.max(1)
            total += targets.size(0)
            correct += predicted.eq(targets).sum().item()

            mean_loss = test_loss / (batch_idx + 1)
            acc = 100 * correct / total

            postfix_str = f'loss: {mean_loss:.3f} | acc: {acc:.3f} ({correct}/{total})'
            progress_bar.set_postfix_str(postfix_str)
    _print(f'Victim ({checkpoint["model"]}) accuracy: {acc:.04f}%')
    print()

@torch.no_grad()
def batch_loss():
    def regulate_perturbation(uap: torch.Tensor, budget: float=10.0, mode: str='inf'):
        if mode not in SUPPORTED_REGULATIONS:
            raise NotImplementedError(f'"{mode}" is not a supported regulation mode. ' 
                                      f'Please select one of {", ".join(SUPPORTED_REGULATIONS)}.')
        
        budget = budget / 255.0
        if mode == 'clamp':
            return uap.clamp_(min=-budget, max=budget)
        elif mode in {'inf', 'fro'}:
            # Regulation on GAP
            norm_val = uap.norm(p={'inf': np.inf, 'fro': 2}[mode], dim=(1, 2, 3), keepdim=True) 
            ones = torch.ones_like(norm_val)
            scaler = torch.min(ones, budget / norm_val)
            return uap.multiply_(scaler)
        else:
            assert mode in SUPPORTED_REGULATIONS

    uap = torch.zeros(1, num_channels, input_height, input_width).to(DEVICE)
    beta_scheduler = schedulers.get_scheduler(args.beta_scheduler.name, value=args.beta, **args.beta_scheduler.kwargs)

    print('==> TRAIN PERTURBATION')
    training_time = 0
    max_iters = args.max_iters if args.max_iters != -1 else len(trainloader)
    with tqdm(range(1, args.epochs + 1), desc='EPOCH', position=1, leave=False) as epoch_bar:
        best_fr = -1.0E-8
        best_epoch = 0
        fr_list = []
        for epoch in epoch_bar:
            logger.info(f'[EPOCH {epoch}]')

            with tqdm(trainloader, desc='TRAIN', position=2, leave=False, total=max_iters) as train_bar:
                total, correct = 0, 0
                accm_outputs_p0, accm_outputs_pu = [], [] 
                accm_onehots = []  # batch accumulation
                start_time = time()
                for batch_idx, (inputs, targets) in enumerate(train_bar):
                    if batch_idx == max_iters:
                        break
                    batch_size = inputs.size(0)
                    
                    indices = torch.randperm(batch_size)
                    inputs = inputs[indices]
                    targets = targets[indices]
                    
                    u = torch.randn_like(uap, device=DEVICE) * beta_scheduler.value
                    onehots = nn.functional.one_hot(targets, len(classes))
                    inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)
                    
                    uap_u = torch.add(uap, u)
                    uap_u = regulate_perturbation(uap_u, budget=args.budget, mode=args.regulation)

                    inputs_adv_0 = torch.add(inputs, uap)
                    inputs_adv_u = torch.add(inputs, uap_u)
                    inputs_all = torch.cat([inputs_adv_0, inputs_adv_u], dim=0)
                    inputs_all = torch.clamp(inputs_all, 
                                             min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                             max=inputs.amax(dim=(0, 2, 3), keepdim=True))

                    outputs_all = model(inputs_all)
                    outputs_p0, outputs_pu = outputs_all.split(split_size=batch_size, dim=0)
                    predicted_pu = outputs_pu.argmax(dim=1)

                    total += targets.size(0)
                    correct += (predicted_pu == targets).sum().item()

                    accm_outputs_p0.append(outputs_p0)
                    accm_outputs_pu.append(outputs_pu)
                    if args.target == -1:
                        accm_onehots.append(onehots.float().to(DEVICE))
                    else:
                        _targets = torch.ones_like(targets) * args.target
                        _onehots = nn.functional.one_hot(_targets, len(classes)).float().to(DEVICE)
                        accm_onehots.append(_onehots)
                    if len(accm_outputs_p0) == args.accumulation:
                        outputs_p0 = torch.cat(accm_outputs_p0, dim=0)
                        outputs_pu = torch.cat(accm_outputs_pu, dim=0)
                        onehots = torch.cat(accm_onehots, dim=0)
                        
                        if not args.use_logits:
                            outputs_p0 = nn.functional.one_hot(outputs_p0.argmax(dim=1), len(classes)).float().to(DEVICE)
                            outputs_pu = nn.functional.one_hot(outputs_pu.argmax(dim=1), len(classes)).float().to(DEVICE)

                        fool_p0 = criterion(outputs_p0, onehots)
                        fool_pu = criterion(outputs_pu, onehots)
                        if args.target == -1:
                            fool_p0 = 1 - fool_p0
                            fool_pu = 1 - fool_pu

                        if fool_pu >= fool_p0:
                            uap = uap_u
                        uap = regulate_perturbation(uap, budget=args.budget, mode=args.regulation)
                        
                        if args.sliding_window_batch:
                            accm_outputs_p0 = accm_outputs_p0[1:]
                            accm_outputs_pu = accm_outputs_pu[1:]
                            accm_onehots = accm_onehots[1:]
                        else:
                            accm_outputs_p0.clear()
                            accm_outputs_pu.clear()
                            accm_onehots.clear()

                    if len(accm_outputs_p0) > args.accumulation:
                        accm_outputs_p0 = accm_outputs_p0[1:]
                        accm_outputs_pu = accm_outputs_pu[1:]
                        accm_onehots = accm_onehots[1:]
                    
                    acc = 100 * correct / total
                    train_bar.set_postfix_str(f'acc: {acc:.3f}')
                logger.info(f'Train accuracy: {acc:.3}%')
                writer.add_scalar("train/accuracy", acc, epoch)
                
                training_time += time() - start_time

            if epoch % args.eval_step_size == 0 or epoch == 1:
                with tqdm(testloader, desc=' EVAL', position=2, leave=False) as eval_bar:
                    total, correct, fooled = 0, 0, 0
                    all_predictions = []
                    for inputs, targets in eval_bar:
                        batch_size = inputs.size(0)
                        inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)
                        
                        inputs_adv_0 = torch.add(inputs, uap)
                        inputs_all = torch.cat([inputs, inputs_adv_0], dim=0)
                        inputs_all = torch.clamp(inputs_all, 
                                                 min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                                 max=inputs.amax(dim=(0, 2, 3), keepdim=True))

                        outputs_all = model(inputs_all)
                        predicted_all = outputs_all.argmax(dim=1)
                        predicted_c, predicted_0 = predicted_all.split(split_size=batch_size, dim=0)
                        all_predictions.append(predicted_0)

                        total += targets.size(0)
                        correct += (predicted_0 == targets).sum().item()
                        if args.target == -1:
                            fooled += (predicted_0 != predicted_c).sum().item()
                        else:
                            _target = torch.zeros_like(predicted_0).fill_(args.target)
                            fooled += (predicted_0 == _target).sum().item()

                        acc = 100 * correct / total
                        fr = 100 * fooled / total
                        
                        eval_bar.set_postfix_str(f'acc: {acc:.3f} | fr: {fr:.3}')
                    all_predictions = torch.cat(all_predictions, dim=0)
                    
                    fr_list.append(fr)
                    if fr >= best_fr:
                        best_fr = fr
                        best_epoch = epoch
                        
                        minmax_uap = uap - uap.min()
                        minmax_uap = minmax_uap / minmax_uap.max()
                        examples = torch.add(samples, uap)
                        examples = torch.clamp(examples, 
                                            min=examples.amin(dim=(0, 2, 3), keepdim=True), 
                                            max=examples.amax(dim=(0, 2, 3), keepdim=True))
                        examples = torch.cat([torch.zeros_like(uap), samples, minmax_uap, examples], dim=0)
                        examples = torchvision.utils.make_grid(examples, nrow=int(round(examples.size(0) / 2)), padding=1)
                        torchvision.utils.save_image(examples, best_filename)
                        
                        uap_checkpoint = {
                            'args': args,
                            'epoch': epoch,
                            'fr_list': fr_list,
                            'fr': fr,
                            'time': training_time,
                            'uap': uap.cpu().clone().detach(),
                        }
                        torch.save(uap_checkpoint, uap_filename)
                        
                    logger.info(f'Evaluation fooling-rate: {fr:.3}%')
                    logger.info(f'Evaluation best fr:      {best_fr:.3}% at {best_epoch} epoch')
                    logger.info(f'Evaluation accuracy:     {acc:.3}%')
                    writer.add_scalar('eval/fooling-rate', fr, epoch)
                    writer.add_scalar('eval/best fr', best_fr, epoch)
                    writer.add_scalar('eval/accuracy', acc, epoch)
                    writer.add_histogram('eval/prediction', all_predictions, epoch)
                    
            l1_norm = uap.norm(p=1)
            l2_norm = uap.norm(p=2)
            inf_norm = uap.norm(p=np.inf)
            
            epoch_bar.set_postfix_str(f'best_fr: {best_fr:.3} at {best_epoch} epoch')
            logger.info(f'L1-norm      : {l1_norm:.3f}')
            logger.info(f'L2-norm      : {l2_norm:.3f}')
            logger.info(f'Linf-norm    : {inf_norm:.3f}')
            writer.add_scalar("epoch/l1-norm", l1_norm, epoch)
            writer.add_scalar("epoch/l2-norm", l2_norm, epoch)
            writer.add_scalar("epoch/inf-norm", inf_norm, epoch)
            
            if beta_scheduler is not None:
                beta_scheduler.step(None)

    writer.flush()
    writer.close()
    
    _print(f'The training took {training_time:,} seconds.')
    _print('Training completed.')
    _print(f'The best fooling rate was {best_fr:.3f}% and achived at the {best_epoch}-th epoch.')


if __name__ == '__main__':
    try:
        evaluation()
        batch_loss()
    except Exception as e:
        _print(f'Raised {e!r}')


==> anc/code/train_attack_spsa.py <==
'''Train CIFAR10 with PyTorch.'''
import torch
from torch import nn
from torch.utils.data import Subset, DataLoader
import torch.backends.cudnn as cudnn
from torch.utils.tensorboard import SummaryWriter

import torchvision
import torchvision.transforms as transforms

import os
import argparse
import logging
from pathlib import Path
from tqdm import tqdm
import random
from time import time
import numpy as np

import cfg
import models, data
import optimizers, schedulers
import loss_func

SUPPORTED_REGULATIONS = ['clamp', 'inf', 'fro']

'''
python train_attack.py --device cuda:0 -c cifar10-optim/adam --checkpoint cifar10_resnext29_2x64d_1.0 --tag exp_others
python train_attack.py --device cuda:6 -c cifar10-optim/adam --checkpoint test --tag baseline_00

python train_attack.py --device cuda:0 -c cifar10-optim/adam --checkpoint cifar10_vit_1.0 --tag baseline_00
'''
parser = argparse.ArgumentParser(description='PyTorch UAP Training')
parser.add_argument('--config', '-c', type=str, nargs='*', default=[])

parser.add_argument('--device', type=str)
parser.add_argument('--seed', type=int)
parser.add_argument('--benchmark', action='store_true')

parser.add_argument('--epochs', type=int)
parser.add_argument('--beta', type=float)
parser.add_argument('--gamma', type=float)
parser.add_argument('--learning-rate', '-lr', type=float)

parser.add_argument('--batch-size', type=int)
parser.add_argument('--eval-batch-size', type=int)
parser.add_argument('--images-per-class', '-ipc', type=int)
parser.add_argument('--eval-images-per-class', '-eipc', type=int)
parser.add_argument('--accumulation', type=int)
parser.add_argument('--max-iters', type=int)
parser.add_argument('--sliding-window-batch', '-swb', action='store_true')
parser.add_argument('--augmentations', '-aug', type=str, nargs='*')

parser.add_argument('--target', type=int)
parser.add_argument('--budget', type=float)
parser.add_argument('--regulation', type=str, choices=SUPPORTED_REGULATIONS)
parser.add_argument('--eval-step-size', type=int)

parser.add_argument('--useeye', action='store_true')
parser.add_argument('--loss-func', type=str, choices=list(loss_func.loss_functions.keys()))
parser.add_argument('--use-logits', action='store_true')

parser.add_argument('--checkpoint', type=str, required=True)
parser.add_argument('--tag', type=str, required=True)

args = vars(parser.parse_args())
args = cfg.load(*args['config'], cfg_dir='train_attack', args=args)

# Paths
ckpt_dir = Path('./log').joinpath(args.checkpoint)
ckpt_filename = ckpt_dir.joinpath('ckpt.pth')
exp_dir = ckpt_dir.joinpath(args.tag)
code_dir = exp_dir.joinpath('codes')
aug_dir = code_dir.joinpath('augmentations')
vis_dir = exp_dir.joinpath('visualization')
log_filename = exp_dir.joinpath('train.log')
uap_filename = exp_dir.joinpath('ckpt.pth')
best_filename = vis_dir.joinpath('adversarial_examples.png')
if exp_dir.exists():
    os.system(f'rm -rf "{exp_dir}"')
code_dir.mkdir(parents=True, exist_ok=False)
vis_dir.mkdir(parents=True, exist_ok=True)

# Logging
logger = logging.getLogger('TRAIN')
logger.setLevel(logging.INFO)
formatter = logging.Formatter('%(asctime)s - %(message)s')
file_handler = logging.FileHandler(log_filename)
file_handler.setLevel(logging.INFO)
file_handler.setFormatter(formatter)
logger.addHandler(file_handler)

def _print(*args, sep=' '):
    str_args = [str(arg) for arg in args]
    line = sep.join(str_args)
    logger.info(line)
    print(line)

_print('Algorithm: SPSA')
_print(args)

writer = SummaryWriter(exp_dir)
os.system(f'cp "{__file__}" "{code_dir}"')
    
augmentation_transform, aug_filenames = data.augmentations.build_transform(*args.augmentations)
if len(aug_filenames) > 0:
    aug_dir.mkdir(parents=True, exist_ok=True)
for filename in aug_filenames:
    src_filename = os.path.join('./cfg/aug', filename)
    dst_filename = aug_dir.joinpath(filename)
    os.system(f'cp "{src_filename}" "{dst_filename}"')
_print('Directories and loggers set')

# Checkpoint
checkpoint = torch.load(ckpt_filename)

# Seed
DEVICE = args.device
if args.seed is None:
    seed = torch.initial_seed() % 2 ** 32
else:
    seed = cfg.__SEEDS__[args.seed] % 2 ** 32
random.seed(seed)
np.random.seed(seed)
torch.manual_seed(seed)
if DEVICE.lower().startswith('cuda'):
    torch.cuda.set_device(DEVICE)
    torch.cuda.manual_seed(seed)
    cudnn.deterministic = args.deterministic

def seed_worker(worker_id):
    np.random.seed(seed)
    random.seed(seed)

g = torch.Generator()
g.manual_seed(0)

# Dataset
print('==> PREPAIR DATA')
dataset = checkpoint['args'].dataset
transform = [
    transforms.ToTensor(),
]
if 'skip_norm' not in checkpoint:
    checkpoint['args'].skip_norm = True
if not checkpoint['args'].skip_norm:
    transform.append(transforms.Normalize(*data.get_mean_std(dataset)))
trainset = data.get_dataset(dataset, train=True, transform=transforms.Compose(augmentation_transform + transform))
testset = data.get_dataset(dataset, train=False, transform=transforms.Compose(transform))

if args.images_per_class != -1:
    indices = []
    for i in range(10):
        indices_i = [j for j in range(len(trainset)) if trainset[j][1] == i]
        indices.append(indices_i[:args.images_per_class])
    indices = [i for sublist in indices for i in sublist]
    trainset = Subset(trainset, indices)
if args.eval_images_per_class != -1:
    indices = []
    for i in range(10):
        indices_i = [j for j in range(len(testset)) if testset[j][1] == i]
        indices.append(indices_i[:args.eval_images_per_class])
    indices = [i for sublist in indices for i in sublist]
    testset = Subset(testset, indices)

loader_kwargs = dict(num_workers=4, 
                     worker_init_fn=seed_worker, 
                     generator=g)
trainloader = DataLoader(trainset, shuffle=True, batch_size=args.batch_size, **loader_kwargs)
testloader = DataLoader(testset, shuffle=False, batch_size=args.eval_batch_size, **loader_kwargs)
classes = data.get_categories(dataset)

sample_indices = torch.tensor([5588, 6430, 4185]).long()
samples = torch.cat([testset[i][0].unsqueeze(0) for i in sample_indices], dim=0).to(DEVICE)
num_channels, input_height, input_width = samples[0].shape

# Model
print('==> BUILD MODEL')
model = models.get_model(checkpoint['model'], num_classes=len(classes)).eval().to(DEVICE)
model.load_state_dict(checkpoint['net'])
criterion = loss_func.get_loss_function(args.loss_func)

def evaluation():
    print('==> EVALUATE VICTIM')
    test_loss = 0
    correct, total = 0, 0
    with torch.no_grad(), tqdm(testloader, 'VICTIM', dynamic_ncols=True) as progress_bar:
        for batch_idx, (inputs, targets) in enumerate(progress_bar):
            inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)

            outputs = model(inputs)
            loss = nn.functional.cross_entropy(outputs, targets)

            test_loss += loss.item()
            _, predicted = outputs.max(1)
            total += targets.size(0)
            correct += predicted.eq(targets).sum().item()

            mean_loss = test_loss / (batch_idx + 1)
            acc = 100 * correct / total

            postfix_str = f'loss: {mean_loss:.3f} | acc: {acc:.3f} ({correct}/{total})'
            progress_bar.set_postfix_str(postfix_str)
    _print(f'Victim ({checkpoint["model"]}) accuracy: {acc:.04f}%')
    print()

@torch.no_grad()
def batch_loss():
    def regulate_perturbation(uap: torch.Tensor, budget: float=10.0, mode: str='inf'):
        if mode not in SUPPORTED_REGULATIONS:
            raise NotImplementedError(f'"{mode}" is not a supported regulation mode. ' 
                                      f'Please select one of {", ".join(SUPPORTED_REGULATIONS)}.')
        
        budget = budget / 255.0
        if mode == 'clamp':
            return uap.clamp_(min=-budget, max=budget)
        elif mode in {'inf', 'fro'}:
            # Regulation on GAP
            norm_val = uap.norm(p={'inf': np.inf, 'fro': 2}[mode], dim=(1, 2, 3), keepdim=True) 
            ones = torch.ones_like(norm_val)
            scaler = torch.min(ones, budget / norm_val)
            return uap.multiply_(scaler)
        else:
            assert mode in SUPPORTED_REGULATIONS

    uap = torch.zeros(1, num_channels, input_height, input_width).to(DEVICE)
    optimizer = optimizers.get_optimizer(args.optimizer.name, params=[uap], lr=args.learning_rate, **args.optimizer.kwargs)
    lr_scheduler = schedulers.get_scheduler(args.lr_scheduler.name, optimizer=optimizer, **args.lr_scheduler.kwargs)
    beta_scheduler = schedulers.get_scheduler(args.beta_scheduler.name, value=args.beta, **args.beta_scheduler.kwargs)

    print('==> TRAIN PERTURBATION')
    training_time = 0
    max_iters = args.max_iters if args.max_iters != -1 else len(trainloader)
    with tqdm(range(1, args.epochs + 1), desc='EPOCH', position=1, leave=False, dynamic_ncols=True) as epoch_bar:
        best_uap = uap.clone().detach().cpu()
        best_fr = -1.0E-8
        best_epoch = 0
        fr_list = []
        for epoch in epoch_bar:
            logger.info(f'[EPOCH {epoch}]')

            with tqdm(trainloader, desc='TRAIN', position=2, leave=False, total=max_iters, dynamic_ncols=True) as train_bar:
                total, correct = 0, 0
                accm_outputs_neg, accm_outputs_pos = [], [] 
                accm_onehots = []  # batch accumulation
                start_time = time()
                for batch_idx, (inputs, targets) in enumerate(train_bar):
                    if batch_idx == max_iters:
                        break
                    batch_size = inputs.size(0)
                    
                    indices = torch.randperm(batch_size)
                    inputs = inputs[indices]
                    targets = targets[indices]
                    
                    beta = beta_scheduler.value
                    gamma = beta * 2.0
                    # BEGIN (SPSA specific region)
                    if args.useeye:
                        u = torch.eye(n=uap.size(2), device=DEVICE).float()
                        p = torch.randint(low=0, high=u.size(0), size=(3,))
                        u = torch.stack([torch.roll(u, shifts=(pn,), dims=(0,)) for pn in p], dim=0).unsqueeze(0)
                        # u = torch.clamp(u + 1.0E-8, 0, 1)
                        u = u * 2.0 - 1.0
                        # u *= torch.randn_like(u).sign()
                    else:
                        u = (torch.rand_like(uap, device=DEVICE) > 0.5).float() * 2.0 - 1.0
                    u_beta = u * beta
                    # END
                    onehots = nn.functional.one_hot(targets, len(classes))
                    inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)
                    
                    # BEGIN (SPSA specific region)
                    uap_neg = torch.sub(uap, u_beta)
                    uap_pos = torch.add(uap, u_beta)
                    uap_neg = regulate_perturbation(uap_neg, budget=args.budget, mode=args.regulation)
                    uap_pos = regulate_perturbation(uap_pos, budget=args.budget, mode=args.regulation)

                    inputs_adv_neg = torch.add(inputs, uap_neg)
                    inputs_adv_pos = torch.add(inputs, uap_pos)
                    inputs_all = torch.cat([inputs_adv_neg, inputs_adv_pos], dim=0)
                    inputs_all = torch.clamp(inputs_all, 
                                             min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                             max=inputs.amax(dim=(0, 2, 3), keepdim=True))
                    # END

                    outputs_all = model(inputs_all)
                    outputs_neg, outputs_pos = outputs_all.split(split_size=batch_size, dim=0)
                    predicted_pos = outputs_pos.argmax(dim=1)

                    total += targets.size(0)
                    correct += (predicted_pos == targets).sum().item()

                    accm_outputs_neg.append(outputs_neg)
                    accm_outputs_pos.append(outputs_pos)
                    if args.target == -1:
                        accm_onehots.append(onehots.float().to(DEVICE))
                    else:
                        _targets = torch.ones_like(targets) * args.target
                        _onehots = nn.functional.one_hot(_targets, len(classes)).float().to(DEVICE)
                        accm_onehots.append(_onehots)
                    if len(accm_outputs_neg) == args.accumulation:
                        outputs_neg = torch.cat(accm_outputs_neg, dim=0)
                        outputs_pos = torch.cat(accm_outputs_pos, dim=0)
                        onehots = torch.cat(accm_onehots, dim=0)
                        
                        if not args.use_logits:
                            outputs_neg = nn.functional.one_hot(outputs_neg.argmax(dim=1), len(classes)).float().to(DEVICE)
                            outputs_pos = nn.functional.one_hot(outputs_pos.argmax(dim=1), len(classes)).float().to(DEVICE)

                        fool_neg = criterion(outputs_neg, onehots)
                        fool_pos = criterion(outputs_pos, onehots)
                        if args.target == -1:
                            fool_neg = 1 - fool_neg
                            fool_pos = 1 - fool_pos

                        # BEGIN
                        uap.grad = ((fool_neg - fool_pos) / gamma) / u
                        # END
                        optimizer.step()
                        uap = regulate_perturbation(uap, budget=args.budget, mode=args.regulation)
                        
                        if args.sliding_window_batch:
                            accm_outputs_neg = accm_outputs_neg[1:]
                            accm_outputs_pos = accm_outputs_pos[1:]
                            accm_onehots = accm_onehots[1:]
                        else:
                            accm_outputs_neg.clear()
                            accm_outputs_pos.clear()
                            accm_onehots.clear()

                    if len(accm_outputs_neg) > args.accumulation:
                        accm_outputs_neg = accm_outputs_neg[1:]
                        accm_outputs_pos = accm_outputs_pos[1:]
                        accm_onehots = accm_onehots[1:]
                    
                    acc = 100 * correct / total
                    train_bar.set_postfix_str(f'acc: {acc:.3f}')
                logger.info(f'Train accuracy: {acc:.3}%')
                writer.add_scalar("train/accuracy", acc, epoch)
                
                training_time += time() - start_time

            if epoch % args.eval_step_size == 0 or epoch == 1:
                with tqdm(testloader, desc=' EVAL', position=2, leave=False, dynamic_ncols=True) as eval_bar:
                    total, correct, fooled = 0, 0, 0
                    all_predictions = []
                    for inputs, targets in eval_bar:
                        batch_size = inputs.size(0)
                        inputs, targets = inputs.to(DEVICE), targets.to(DEVICE)
                        
                        inputs_adv_0 = torch.add(inputs, uap)
                        inputs_all = torch.cat([inputs, inputs_adv_0], dim=0)
                        inputs_all = torch.clamp(inputs_all, 
                                                 min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                                 max=inputs.amax(dim=(0, 2, 3), keepdim=True))

                        outputs_all = model(inputs_all)
                        predicted_all = outputs_all.argmax(dim=1)
                        predicted_c, predicted_0 = predicted_all.split(split_size=batch_size, dim=0)
                        all_predictions.append(predicted_0)

                        total += targets.size(0)
                        correct += (predicted_0 == targets).sum().item()
                        if args.target == -1:
                            fooled += (predicted_0 != predicted_c).sum().item()
                        else:
                            _target = torch.zeros_like(predicted_0).fill_(args.target)
                            fooled += (predicted_0 == _target).sum().item()

                        acc = 100 * correct / total
                        fr = 100 * fooled / total
                        
                        eval_bar.set_postfix_str(f'acc: {acc:.3f} | fr: {fr:.3}')
                    all_predictions = torch.cat(all_predictions, dim=0)
                    
                    fr_list.append(fr)
                    if fr >= best_fr:
                        best_uap = uap.clone().detach().cpu()
                        best_fr = fr
                        best_epoch = epoch
                        
                        minmax_uap = uap - uap.min()
                        minmax_uap = minmax_uap / minmax_uap.max()
                        examples = torch.add(samples, uap)
                        examples = torch.clamp(examples, 
                                            min=examples.amin(dim=(0, 2, 3), keepdim=True), 
                                            max=examples.amax(dim=(0, 2, 3), keepdim=True))
                        examples = torch.cat([torch.zeros_like(uap), samples, minmax_uap, examples], dim=0)
                        examples = torchvision.utils.make_grid(examples, nrow=int(round(examples.size(0) / 2)), padding=1)
                        torchvision.utils.save_image(examples, best_filename)
                        
                        uap_checkpoint = {
                            'args': args,
                            'epoch': epoch,
                            'fr_list': fr_list,
                            'fr': fr,
                            'time': training_time,
                            'uap': uap.cpu().clone().detach(),
                        }
                        torch.save(uap_checkpoint, uap_filename)
                        
                    logger.info(f'Evaluation fooling-rate: {fr:.3}%')
                    logger.info(f'Evaluation best fr:      {best_fr:.3}% at {best_epoch} epoch')
                    logger.info(f'Evaluation accuracy:     {acc:.3}%')
                    writer.add_scalar('eval/fooling-rate', fr, epoch)
                    writer.add_scalar('eval/best fr', best_fr, epoch)
                    writer.add_scalar('eval/accuracy', acc, epoch)
                    writer.add_histogram('eval/prediction', all_predictions, epoch)
                    
            l1_norm = uap.norm(p=1)
            l2_norm = uap.norm(p=2)
            inf_norm = uap.norm(p=np.inf)
            
            epoch_bar.set_postfix_str(f'best_fr: {best_fr:.3} at {best_epoch} epoch')
            logger.info(f'L1-norm      : {l1_norm:.3f}')
            logger.info(f'L2-norm      : {l2_norm:.3f}')
            logger.info(f'Linf-norm    : {inf_norm:.3f}')
            logger.info(f'Learning rate: {optimizer.param_groups[0]["lr"]:.3f}')
            writer.add_scalar("epoch/l1-norm", l1_norm, epoch)
            writer.add_scalar("epoch/l2-norm", l2_norm, epoch)
            writer.add_scalar("epoch/inf-norm", inf_norm, epoch)
            writer.add_scalar("epoch/learning rate", optimizer.param_groups[0]["lr"], epoch)
            
            if lr_scheduler is not None:
                lr_scheduler.step()
            if beta_scheduler is not None:
                beta_scheduler.step(None)

    writer.flush()
    writer.close()
    
    uap_checkpoint = {
        'args': args,
        'epoch': epoch,
        'fr_list': fr_list,
        'fr': best_fr,
        'time': training_time,
        'uap': best_uap,
    }
    torch.save(uap_checkpoint, uap_filename)
    
    _print(f'The training took {training_time:,} seconds.')
    _print('Training completed.')
    _print(f'The best fooling rate was {best_fr:.3f}% and achived at the {best_epoch}-th epoch.')


if __name__ == '__main__':
    try:
        evaluation()
        batch_loss()
    except Exception as e:
        _print(f'Raised {e!r}')


==> anc/code/train_victim.py <==
'''Train CIFAR10 with PyTorch.'''
import torch
import torch.nn as nn
import torch.optim as optim
import torch.nn.functional as F
from torch.utils.data import DataLoader
from torch.backends import cudnn

import torchvision.transforms as transforms

import os
import argparse
from pathlib import Path
from typing import OrderedDict
from tqdm import tqdm

import models, data

parser = argparse.ArgumentParser(description='PyTorch Victim Training')
parser.add_argument('--device', type=str, default='cuda:0')
parser.add_argument('--num-epochs', type=int, default=200)
parser.add_argument('--lr', type=float, default=0.1, help='learning rate')
parser.add_argument('--model', type=str, default='vgg19', choices=list(models.model_map.keys()))
parser.add_argument('--dataset', type=str, default='cifar10', choices=list(data.supported_datasets))
parser.add_argument('--batch-size', type=int, default=128)
parser.add_argument('--tag', type=str, required=True)
parser.add_argument('--overwrite', default=False, action='store_true')
args = parser.parse_args()

checkpoint_dir = Path('./log').joinpath(args.tag)
if args.overwrite:
    os.system(f'rm -rf "{checkpoint_dir}"')
checkpoint_dir.mkdir(parents=True, exist_ok=True)
ckpt_filename = checkpoint_dir.joinpath('ckpt.pth')
if ckpt_filename.exists():
    if not args.overwrite:
        raise FileExistsError(f'Checkpoint file for tag="{args.tag}" already exists.')

# Data
print('==> Preparing data..')
transform_train = [
    transforms.RandAugment(2, 14),
    transforms.RandomCrop(32, padding=4),
    transforms.RandomHorizontalFlip(p=0.5),
    transforms.ToTensor(),
]
transform_test = [
    transforms.ToTensor(),
]

trainset = data.get_dataset(dataset=args.dataset, train=True, transform=transforms.Compose(transform_train))
trainloader = DataLoader(trainset, batch_size=args.batch_size, shuffle=True, num_workers=2)

testset = data.get_dataset(dataset=args.dataset, train=False, transform=transforms.Compose(transform_test))
testloader = DataLoader(testset, batch_size=100, shuffle=False, num_workers=2)

classes = data.get_categories(args.dataset)

# Model
print('==> Building model..')
model = models.get_model(args.model, num_classes=len(classes)).to(args.device)
if args.device == 'cuda':
    cudnn.benchmark = True

criterion = nn.CrossEntropyLoss()
# optimizer = optim.SGD(model.parameters(), lr=args.lr, momentum=0.9, weight_decay=5E-4)
# optimizer = optim.Adam(model.parameters(), lr=args.lr, betas=(0.5, 0.999))
optimizer = optim.Adam(model.parameters(), lr=args.lr, betas=(0.5, 0.999), weight_decay=5.0E-4)

# scheduler = None
# scheduler = torch.optim.lr_scheduler.CosineAnnealingLR(optimizer, T_max=args.num_epochs)
scheduler = torch.optim.lr_scheduler.ReduceLROnPlateau(optimizer)
# scheduler = torch.optim.lr_scheduler.StepLR(optimizer=optimizer, step_size=30, gamma=0.5)

acc_list = []
best_acc = 0.0
best_epoch = -1

# Training
def train(epoch):
    model.train()
    train_loss = 0
    correct, total = 0, 0
    with tqdm(trainloader, desc='TRAIN', position=2, leave=False, dynamic_ncols=True) as progress_bar:
        for batch_idx, (inputs, targets) in enumerate(progress_bar):
            inputs, targets = inputs.to(args.device), targets.to(args.device)
            
            optimizer.zero_grad()
            outputs = model(inputs)
            loss = criterion(outputs, targets)
            loss.backward()
            optimizer.step()

            train_loss += loss.item()
            _, predicted = outputs.max(1)
            total += targets.size(0)
            correct += predicted.eq(targets).sum().item()
            
            postfix_str = f'loss: {train_loss / (batch_idx + 1):.3f} | acc: {100 * correct / total:.3f}% ({correct}/{total})'
            progress_bar.set_postfix_str(postfix_str)
    return loss


def test(epoch):
    model.eval()
    test_loss, correct, total = 0, 0, 0
    with torch.no_grad(), tqdm(testloader, desc=' EVAL', position=2, leave=False, dynamic_ncols=True) as progress_bar:
        for batch_idx, (inputs, targets) in enumerate(progress_bar):
            inputs, targets = inputs.to(args.device), targets.to(args.device)
            outputs = model(inputs)
            loss = criterion(outputs, targets)

            test_loss += loss.item()
            _, predicted = outputs.max(1)
            total += targets.size(0)
            correct += predicted.eq(targets).sum().item()

            loss = test_loss / (batch_idx + 1)
            acc = 100 * correct / total

            postfix_str = f'loss: {loss:.3f} | acc: {acc:.3f}% ({correct}/{total})'
            progress_bar.set_postfix_str(postfix_str)

    # Save checkpoint.
    global best_acc, best_epoch, acc_list
    acc_list.append(acc)
    if acc > best_acc:
        state = {
            'args': args,
            'model': args.model,
            'net': OrderedDict({key: val.cpu() for key, val in model.state_dict().items()}),
            'epoch': epoch,
            'acc': acc,
            'acc_list': acc_list,
        }
        best_acc = acc
        best_epoch = epoch
        torch.save(state, ckpt_filename)


start_epoch = 1
with tqdm(range(start_epoch, start_epoch + args.num_epochs), desc='EPOCH', position=1, leave=False, dynamic_ncols=True) as progress_bar:
    for epoch in progress_bar:
        loss = train(epoch)
        if scheduler is not None:
            scheduler.step(loss)
        test(epoch)
        
        progress_bar.set_postfix_str(f'best: {best_acc:.3f}% at {best_epoch} epoch')
    state = {
        'args': args,
        'model': args.model,
        'net': OrderedDict({key: val.cpu() for key, val in model.state_dict().items()}),
        'epoch': best_epoch,
        'acc': best_acc,
        'acc_list': acc_list,
    }
    torch.save(state, ckpt_filename)

print(f'The model got {best_acc:.3f}% at {best_epoch} epoch.')


==> anc/code/utils.py <==
'''Some helper functions for PyTorch, including:
    - get_mean_and_std: calculate the mean and std value of dataset.
    - msr_init: net parameter initialization.
    - progress_bar: progress bar mimic xlua.progress.
'''
import os
import sys
import time
import math

import torch
import torch.nn as nn
import torch.nn.init as init
from torch.optim import SGD, lr_scheduler


def get_mean_and_std(dataset):
    '''Compute the mean and std value of dataset.'''
    dataloader = torch.utils.data.DataLoader(dataset, batch_size=1, shuffle=True, num_workers=2)
    mean = torch.zeros(3)
    std = torch.zeros(3)
    print('==> Computing mean and std..')
    for inputs, targets in dataloader:
        for i in range(3):
            mean[i] += inputs[:,i,:,:].mean()
            std[i] += inputs[:,i,:,:].std()
    mean.div_(len(dataset))
    std.div_(len(dataset))
    return mean, std

def init_params(net):
    '''Init layer parameters.'''
    for m in net.modules():
        if isinstance(m, nn.Conv2d):
            init.kaiming_normal(m.weight, mode='fan_out')
            if m.bias:
                init.constant(m.bias, 0)
        elif isinstance(m, nn.BatchNorm2d):
            init.constant(m.weight, 1)
            init.constant(m.bias, 0)
        elif isinstance(m, nn.Linear):
            init.normal(m.weight, std=1e-3)
            if m.bias:
                init.constant(m.bias, 0)


# _, term_width = os.popen('stty size', 'r').read().split()
term_width = int(80)

TOTAL_BAR_LENGTH = 65.
last_time = time.time()
begin_time = last_time
def progress_bar(current, total, msg=None):
    global last_time, begin_time
    if current == 0:
        begin_time = time.time()  # Reset for new bar.

    cur_len = int(TOTAL_BAR_LENGTH*current/total)
    rest_len = int(TOTAL_BAR_LENGTH - cur_len) - 1

    sys.stdout.write(' [')
    for i in range(cur_len):
        sys.stdout.write('=')
    sys.stdout.write('>')
    for i in range(rest_len):
        sys.stdout.write('.')
    sys.stdout.write(']')

    cur_time = time.time()
    step_time = cur_time - last_time
    last_time = cur_time
    tot_time = cur_time - begin_time

    L = []
    L.append('  Step: %s' % format_time(step_time))
    L.append(' | Tot: %s' % format_time(tot_time))
    if msg:
        L.append(' | ' + msg)

    msg = ''.join(L)
    sys.stdout.write(msg)
    for i in range(term_width-int(TOTAL_BAR_LENGTH)-len(msg)-3):
        sys.stdout.write(' ')

    # Go back to the center of the bar.
    for i in range(term_width-int(TOTAL_BAR_LENGTH/2)+2):
        sys.stdout.write('\b')
    sys.stdout.write(' %d/%d ' % (current+1, total))

    if current < total-1:
        sys.stdout.write('\r')
    else:
        sys.stdout.write('\n')
    sys.stdout.flush()

def format_time(seconds):
    days = int(seconds / 3600/24)
    seconds = seconds - days*3600*24
    hours = int(seconds / 3600)
    seconds = seconds - hours*3600
    minutes = int(seconds / 60)
    seconds = seconds - minutes*60
    secondsf = int(seconds)
    seconds = seconds - secondsf
    millis = int(seconds*1000)

    f = ''
    i = 1
    if days > 0:
        f += str(days) + 'D'
        i += 1
    if hours > 0 and i <= 2:
        f += str(hours) + 'h'
        i += 1
    if minutes > 0 and i <= 2:
        f += str(minutes) + 'm'
        i += 1
    if secondsf > 0 and i <= 2:
        f += str(secondsf) + 's'
        i += 1
    if millis > 0 and i <= 2:
        f += str(millis) + 'ms'
        i += 1
    if f == '':
        f = '0ms'
    return f

def shuffle_pixels(img: torch.Tensor):
    img_shape = img.shape
    if img.ndim == 3:
        img = img.unsqueeze(0)
        
    img = img.flatten(start_dim=1)
    img = torch.cat([
        im[None, torch.randperm(im.size(0))]
        for im in img
    ], dim=0)
    
    return img.view(*img_shape)


==> anc/code/vis_algorithms.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "from os.path import join as joinpath\n",
    "from glob import glob\n",
    "\n",
    "import torch\n",
    "import pandas as pd\n",
    "\n",
    "from IPython import display\n",
    "import matplotlib\n",
    "import matplotlib.cm as cm\n",
    "import matplotlib.pyplot as plt\n",
    "matplotlib.rcParams['font.family'] = 'Times New Roman'\n",
    "matplotlib.rcParams['font.size'] = 13"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Algorithm</th>\n",
       "      <th>LR</th>\n",
       "      <th>FR mean</th>\n",
       "      <th>FR std</th>\n",
       "      <th># exp</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>spsa_sgd</td>\n",
       "      <td>1.0E-1</td>\n",
       "      <td>10.470000</td>\n",
       "      <td>0.697264</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>spsa_sgd</td>\n",
       "      <td>1.0E-2</td>\n",
       "      <td>17.688999</td>\n",
       "      <td>3.977468</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>spsa_sgd</td>\n",
       "      <td>1.0E-3</td>\n",
       "      <td>33.221001</td>\n",
       "      <td>6.536767</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>spsa_sgd</td>\n",
       "      <td>1.0E-4</td>\n",
       "      <td>1.674000</td>\n",
       "      <td>0.119648</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>spsa_nag</td>\n",
       "      <td>1.0E-1</td>\n",
       "      <td>25.290001</td>\n",
       "      <td>4.608335</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>spsa_nag</td>\n",
       "      <td>1.0E-2</td>\n",
       "      <td>27.375999</td>\n",
       "      <td>3.643899</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>spsa_nag</td>\n",
       "      <td>1.0E-3</td>\n",
       "      <td>29.534000</td>\n",
       "      <td>3.752914</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>spsa_nag</td>\n",
       "      <td>1.0E-4</td>\n",
       "      <td>37.139000</td>\n",
       "      <td>2.973369</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>spsa_nag</td>\n",
       "      <td>1.0E-5</td>\n",
       "      <td>44.630001</td>\n",
       "      <td>4.716783</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>spsa_nag</td>\n",
       "      <td>1.0E-6</td>\n",
       "      <td>25.365999</td>\n",
       "      <td>4.318454</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>spsa_adam</td>\n",
       "      <td>1.0E-2</td>\n",
       "      <td>11.151000</td>\n",
       "      <td>2.737149</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>spsa_adam</td>\n",
       "      <td>1.0E-3</td>\n",
       "      <td>39.195000</td>\n",
       "      <td>3.247208</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>spsa_adam</td>\n",
       "      <td>1.0E-4</td>\n",
       "      <td>4.087000</td>\n",
       "      <td>0.751222</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>spsa_adam</td>\n",
       "      <td>1.0E-5</td>\n",
       "      <td>0.260000</td>\n",
       "      <td>0.036818</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Algorithm      LR    FR mean    FR std  # exp\n",
       "0    spsa_sgd  1.0E-1  10.470000  0.697264     10\n",
       "1    spsa_sgd  1.0E-2  17.688999  3.977468     10\n",
       "2    spsa_sgd  1.0E-3  33.221001  6.536767     10\n",
       "3    spsa_sgd  1.0E-4   1.674000  0.119648     10\n",
       "4    spsa_nag  1.0E-1  25.290001  4.608335     10\n",
       "5    spsa_nag  1.0E-2  27.375999  3.643899     10\n",
       "6    spsa_nag  1.0E-3  29.534000  3.752914     10\n",
       "7    spsa_nag  1.0E-4  37.139000  2.973369     10\n",
       "8    spsa_nag  1.0E-5  44.630001  4.716783     10\n",
       "9    spsa_nag  1.0E-6  25.365999  4.318454     10\n",
       "10  spsa_adam  1.0E-2  11.151000  2.737149     10\n",
       "11  spsa_adam  1.0E-3  39.195000  3.247208     10\n",
       "12  spsa_adam  1.0E-4   4.087000  0.751222     10\n",
       "13  spsa_adam  1.0E-5   0.260000  0.036818     10"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pattern_tags = [\n",
    "    ('./log/cifar10_vit_1.0/alg/find_lr/spsa_sgd_*_*/ckpt.pth', 'spsa_sgd'),\n",
    "    ('./log/cifar10_vit_1.0/alg/find_lr/spsa_nag_*_*/ckpt.pth', 'spsa_nag'),\n",
    "    ('./log/cifar10_vit_1.0/alg/find_lr/spsa_adam_*_*/ckpt.pth', 'spsa_adam'),\n",
    "]\n",
    "\n",
    "tag_power_fr = {}\n",
    "for pattern, tag in pattern_tags:\n",
    "    paths = sorted(glob(pattern))\n",
    "    for path in paths:\n",
    "        power_idx = path.find(tag) + len(tag) + 1\n",
    "        power = path[power_idx:power_idx+2]\n",
    "        with open('temp.txt', 'ta') as file:\n",
    "            print(tag, power, path, file=file)\n",
    "        ckpts = torch.load(path)\n",
    "        fr = ckpts['fr']\n",
    "        \n",
    "        key = (tag, power)\n",
    "        if key in tag_power_fr:\n",
    "            tag_power_fr[key].append(fr)\n",
    "        else:\n",
    "            tag_power_fr[key] = [fr]\n",
    "\n",
    "table = []\n",
    "for key in tag_power_fr.keys():\n",
    "    fr_list = torch.tensor(tag_power_fr[key])\n",
    "    std, mean = torch.std_mean(fr_list)\n",
    "    count = len(fr_list)\n",
    "    \n",
    "    tag = key[0]\n",
    "    lr = f'1.0E{key[1]}'\n",
    "    \n",
    "    table.append((tag, lr, mean.item(), std.item(), count))\n",
    "    \n",
    "df = pd.DataFrame(table, columns=('Algorithm', 'LR', 'FR mean', 'FR std', '# exp'))\n",
    "display.display(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def bar_from_table(ax, mean, std, columns=None, legend=None, \n",
    "                   column_width=0.9, bar_padding=0.1, cmap='tab10'):\n",
    "    num_bars, num_columns = mean.shape\n",
    "    bar_width = column_width / num_bars\n",
    "    \n",
    "    right = 0.5 * (column_width - bar_width)\n",
    "    left = -right\n",
    "    \n",
    "    bar_width *= (1 - bar_padding)\n",
    "    centers = torch.arange(num_columns).float()\n",
    "    offsets = torch.linspace(left, right, num_bars)\n",
    "    \n",
    "    cmap = cm.get_cmap(cmap)\n",
    "    for i, (row_mean, row_std) in enumerate(zip(mean, std)):\n",
    "        ax.bar(centers + offsets[i], row_mean, yerr=row_std, \n",
    "               width=bar_width, capsize=20 * bar_width, color=cmap(i))\n",
    "    ax.set_ylabel('ASR (%)')\n",
    "        \n",
    "    if columns:\n",
    "        ax.set_xticks(centers, columns)\n",
    "    else:\n",
    "        ax.set_xticks(centers, (centers.int() + 1).tolist())\n",
    "        \n",
    "    if legend:\n",
    "        ax.legend(legend)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ResNet18]\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Algorithm</th>\n",
       "      <th>ASR (%) mean</th>\n",
       "      <th>ASR (%) std</th>\n",
       "      <th>l2-norm</th>\n",
       "      <th># exp</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>RGF</td>\n",
       "      <td>81.539001</td>\n",
       "      <td>0.684389</td>\n",
       "      <td>382.666443</td>\n",
       "      <td>20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>RGF+Adam</td>\n",
       "      <td>80.855499</td>\n",
       "      <td>0.664004</td>\n",
       "      <td>374.750549</td>\n",
       "      <td>20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>SPSA</td>\n",
       "      <td>87.401497</td>\n",
       "      <td>0.222764</td>\n",
       "      <td>433.427155</td>\n",
       "      <td>20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>SPSA-GC</td>\n",
       "      <td>83.434502</td>\n",
       "      <td>0.375030</td>\n",
       "      <td>437.224121</td>\n",
       "      <td>20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>SPSA-AM (ours)</td>\n",
       "      <td>85.961998</td>\n",
       "      <td>0.180192</td>\n",
       "      <td>408.272522</td>\n",
       "      <td>20</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        Algorithm  ASR (%) mean  ASR (%) std     l2-norm  # exp\n",
       "0             RGF     81.539001     0.684389  382.666443     20\n",
       "1        RGF+Adam     80.855499     0.664004  374.750549     20\n",
       "2            SPSA     87.401497     0.222764  433.427155     20\n",
       "3         SPSA-GC     83.434502     0.375030  437.224121     20\n",
       "4  SPSA-AM (ours)     85.961998     0.180192  408.272522     20"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ViT]\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Algorithm</th>\n",
       "      <th>ASR (%) mean</th>\n",
       "      <th>ASR (%) std</th>\n",
       "      <th>l2-norm</th>\n",
       "      <th># exp</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>RGF</td>\n",
       "      <td>44.865002</td>\n",
       "      <td>2.178176</td>\n",
       "      <td>369.928528</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>RGF+Adam</td>\n",
       "      <td>40.737000</td>\n",
       "      <td>0.986476</td>\n",
       "      <td>355.989410</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>SPSA</td>\n",
       "      <td>58.985001</td>\n",
       "      <td>5.414708</td>\n",
       "      <td>420.890564</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>SPSA-GC</td>\n",
       "      <td>50.075001</td>\n",
       "      <td>0.483145</td>\n",
       "      <td>434.950531</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>SPSA-AM (ours)</td>\n",
       "      <td>57.678001</td>\n",
       "      <td>0.487535</td>\n",
       "      <td>405.038086</td>\n",
       "      <td>20</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        Algorithm  ASR (%) mean  ASR (%) std     l2-norm  # exp\n",
       "0             RGF     44.865002     2.178176  369.928528     10\n",
       "1        RGF+Adam     40.737000     0.986476  355.989410     10\n",
       "2            SPSA     58.985001     5.414708  420.890564     10\n",
       "3         SPSA-GC     50.075001     0.483145  434.950531     10\n",
       "4  SPSA-AM (ours)     57.678001     0.487535  405.038086     20"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x350 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "tags = ['RGF_SGD',  'RGF_Adam', 'SPSA_SGD', 'SPSA_NAG', 'SPSA_Adam']\n",
    "algs = ['RGF',      'RGF+Adam', 'SPSA',     'SPSA-GC',  'SPSA-AM (ours)']\n",
    "\n",
    "def make_dataframe(arch: str):\n",
    "    root = f'./log/cifar10_{arch.lower()}_1.0/alg'\n",
    "    table = []\n",
    "    std_list, mean_list = [], []\n",
    "    for tag, alg in zip(tags, algs):\n",
    "        ckpt_filenames = sorted(glob(joinpath(root, tag.lower(), '*', 'ckpt.pth')))\n",
    "        ckpts = [torch.load(fn) for fn in ckpt_filenames]\n",
    "        \n",
    "        fr_list = []\n",
    "        for ckpt in ckpts:\n",
    "            short = 800 - len(ckpt['fr_list'])\n",
    "            fr_list.append(ckpt['fr_list'] + ([ckpt['fr_list'][-1]] * short))\n",
    "        fr_list = torch.tensor(fr_list)\n",
    "        std, mean = torch.std_mean(fr_list, dim=0)\n",
    "        \n",
    "        uaps = torch.cat([ckpt['uap'] for ckpt in ckpts], dim=0)\n",
    "        norm = torch.norm(uaps * 255.0, p=2, dim=(1, 2, 3))\n",
    "        norm = torch.mean(norm)\n",
    "\n",
    "        std_list.append(std)\n",
    "        mean_list.append(mean)\n",
    "        table.append((alg, mean[-1].item(), std[-1].item(), norm.item(), len(ckpts)))\n",
    "        df = pd.DataFrame(table, columns=('Algorithm', 'ASR (%) mean', 'ASR (%) std', 'l2-norm', '# exp'))\n",
    "    return table, df, std_list, mean_list\n",
    "\n",
    "\n",
    "arch_list = ['ResNet18', 'ViT']\n",
    "arch_plot_idx = 1\n",
    "std = 1.0\n",
    "title_pos = -0.35\n",
    "\n",
    "# table, df, std_list, mean_list\n",
    "info = [make_dataframe(arch) for arch in arch_list]\n",
    "\n",
    "#region display\n",
    "for arch, (_, df, _, _) in zip(arch_list, info):\n",
    "    print(f'[{arch}]')\n",
    "    display.display(df)\n",
    "\n",
    "algs_x = range(len(table))\n",
    "epochs_x = range(len(info[0][3][0]))\n",
    "plt.figure(figsize=(5, 3.5))\n",
    "\n",
    "# Draw bar chart\n",
    "# ax = plt.subplot(121)\n",
    "# if title_pos != None:\n",
    "#     plt.title('(a) ASR over Optimization Algorithms', y=title_pos)\n",
    "# mean_table, std_table = [], []\n",
    "# for i in info:\n",
    "#     for row in i[0]:\n",
    "#         mean_table.append(row[1])\n",
    "#         std_table.append(row[2])\n",
    "# mean_table = torch.tensor(mean_table).view(len(arch_list), -1)\n",
    "# std_table = torch.tensor(std_table).view(len(arch_list), -1)\n",
    "\n",
    "# plot_kwargs = dict(\n",
    "#     column_width=0.9, \n",
    "#     bar_padding=0.1,\n",
    "#     cmap='Pastel1',\n",
    "# )\n",
    "# bar_from_table(ax=ax, mean=mean_table, std=std_table, columns=algs, legend=arch_list, **plot_kwargs)\n",
    "# ax.set_xlabel('Algorithms')\n",
    "\n",
    "# Draw epoch plot\n",
    "_, _, std_list, mean_list = info[arch_plot_idx]\n",
    "ax = plt.subplot(111)\n",
    "# if title_pos != None:\n",
    "#     plt.title(f'(b) ASR against {arch_list[arch_plot_idx]} over Optimization Algorithms', y=title_pos)\n",
    "plots = []\n",
    "for best_means, best_stds in zip(mean_list, std_list):\n",
    "    plots.append(ax.plot(epochs_x, best_means))\n",
    "for best_means, best_stds in zip(mean_list, std_list):\n",
    "    best_stds *= std\n",
    "    ax.fill_between(epochs_x, best_means - best_stds, best_means + best_stds, \n",
    "                    alpha=0.3, edgecolor='face', linewidth=1, linestyle='-', antialiased=True)\n",
    "ax.legend(algs)\n",
    "ax.set_xlabel('Epochs')\n",
    "ax.set_ylabel('ASR (%)')\n",
    "\n",
    "matplotlib.rcParams['font.size'] = 12\n",
    "plt.tight_layout()\n",
    "plt.savefig('temp/algs.pdf')\n",
    "plt.show()\n",
    "#endregion"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "torch-env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.15"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "f1ae0c47510530b88e9c8438f722b7e2a23916e3745af6fc20fb70ed8c8a0aa2"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/code/vis_decision.py <==
import os
import matplotlib.pyplot as plt
plt.rcParams['figure.constrained_layout.use'] = True
plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['font.size'] = 13
from tqdm import tqdm

from sklearn.svm import SVC

import torch
import torch.nn.functional as F
from torch.utils.data import DataLoader
from torchvision import transforms

import data, models

DEVICE = 'cuda:2'
dataset_name = 'cifar10'
resnet_depth = 18
exp_dir = f'./log/cifar10_resnet{resnet_depth}_1.0'
# boundary_targets = list(range(10))
# boundary_targets = [4, 6, 7, 9]
boundary_targets = [1, 3, 4, 6]

dataset = data.get_dataset(dataset_name, train=False, transform=transforms.ToTensor())
loader = DataLoader(dataset, batch_size=1024, shuffle=False, drop_last=False, num_workers=12)
categories = data.get_categories(dataset_name)

model = models.get_model(f'resnet{resnet_depth}').eval().to(DEVICE)
state_dict = torch.load(os.path.join(exp_dir, 'ckpt.pth'))['net']
model.load_state_dict(state_dict)
uap = torch.load(os.path.join(exp_dir, '_baselines/00/ckpt.pth'))['uap'].to(DEVICE)

accm_onehots, accm_outputs_cln, accm_outputs_adv = [], [], []
accm_last_feats_cln, accm_last_feats_adv = [], []
with torch.no_grad():
    # Ground truth, logit, feature extraction
    for inputs_cln, targets in tqdm(loader, leave=False):
        batch_size = inputs_cln.size(0)
        onehots = F.one_hot(targets, len(data.get_categories('cifar10')))
        
        inputs_cln = inputs_cln.to(DEVICE)
        inputs_adv = inputs_cln.to(DEVICE) + uap
        inputs_all = torch.cat((inputs_cln, inputs_adv), dim=0)
        
        outputs, last_feats = model(inputs_all, acquire_feat=True)
        outputs_cln, outputs_adv = torch.split(outputs, batch_size)
        feats_cln, feats_adv = torch.split(last_feats, batch_size)
        
        accm_onehots.append(onehots)
        accm_outputs_cln.append(outputs_cln)
        accm_outputs_adv.append(outputs_adv)
        accm_last_feats_cln.append(feats_cln)
        accm_last_feats_adv.append(feats_adv)
        
    onehots = torch.cat(accm_onehots, dim=0).cpu()
    outputs_cln = torch.cat(accm_outputs_cln, dim=0).cpu()
    outputs_adv = torch.cat(accm_outputs_adv, dim=0).cpu()
    feats_cln = torch.cat(accm_last_feats_cln, dim=0).cpu()
    feats_adv = torch.cat(accm_last_feats_adv, dim=0).cpu()
    
    preds_cln = outputs_cln.argmax(dim=1)
    preds_adv = outputs_adv.argmax(dim=1)
    
    # PCA
    mean_cln = feats_cln.mean(dim=0, keepdim=True)
    centered_cln = feats_cln - mean_cln
    cov_mat = torch.matmul(centered_cln.T, centered_cln)
    print(f'{cov_mat.shape=}')
    eig_vals, eig_vecs = torch.linalg.eig(cov_mat.to(DEVICE))
    eig_vals = torch.real(eig_vals).cpu()
    eig_vecs = torch.real(eig_vecs).cpu()
    
    offset = 0
    principal_indices = torch.argsort(eig_vecs[:, 0], descending=True)[offset:offset+2]  # Top-2
    principal_feats_cln = feats_cln[:, principal_indices]
    principal_feats_adv = feats_adv[:, principal_indices]
    
    # Analyze principal components
    accm_target_match_map_cln = []
    accm_target_match_cln_indices = []
    accm_targets = []
    for i, target in enumerate(boundary_targets):
        target_match_map_cln = (outputs_cln.argmax(dim=1) == target)
        target_match_cln_indices = target_match_map_cln.nonzero().squeeze()
        
        accm_target_match_map_cln.append(target_match_map_cln)
        accm_target_match_cln_indices.append(target_match_cln_indices)
        accm_targets.append(torch.ones(target_match_cln_indices.size(0)) * i)
    target_match_map_cln = torch.cat(accm_target_match_map_cln, dim=0)
    target_match_cln_indices = torch.cat(accm_target_match_cln_indices, dim=0)
    targets = torch.cat(accm_targets, dim=0)
    target_categories = [categories[t] for t in boundary_targets]
    
    domain_padding = 0.03
    domain = feats_cln[target_match_cln_indices][:, principal_indices]
    domain_min = domain.min(dim=0).values
    domain_max = domain.max(dim=0).values
    domain_range = domain_max - domain_min
    domain_min -= domain_range * domain_padding
    domain_max += domain_range * domain_padding
    
    print('Finding decision boundary...')
    svc = SVC(C=len(boundary_targets))
    svc.fit(domain, targets)
    
    grid_size = 512
    decision_mesh_x, decision_mesh_y = torch.meshgrid(torch.linspace(domain_min[0], domain_max[0], grid_size),
                                                      torch.linspace(domain_min[1], domain_max[1], grid_size),
                                                      indexing='xy')
    decision_mesh_z = svc.predict(torch.hstack([decision_mesh_x.reshape(-1, 1), 
                                                decision_mesh_y.reshape(-1, 1)])
                                  ).reshape(grid_size, grid_size)
    
    # Visualization
    size = eig_vals.size(0)
    alpha = 0.5
    scatter_size = 4
    title_y = -0.28
    cmap = 'viridis'
    plt.figure(figsize=torch.tensor((3.2, 1.2)) * scatter_size)
    
    ax = plt.subplot(131)
    plt.title('(a) Original images', y=title_y)
    ax.contourf(decision_mesh_x, decision_mesh_y, decision_mesh_z, alpha=0.3, cmap=cmap)
    scatter = ax.scatter(feats_cln[target_match_cln_indices, principal_indices[0]],
                         feats_cln[target_match_cln_indices, principal_indices[1]],
                         c=targets, s=scatter_size, alpha=alpha, cmap=cmap)
    ax.legend(scatter.legend_elements()[0], target_categories, title='Categories')
    
    ax = plt.subplot(132)
    plt.title('(b) Adverasrial examples', y=title_y)
    ax.contourf(decision_mesh_x, decision_mesh_y, decision_mesh_z, alpha=0.3, cmap=cmap)
    scatter = ax.scatter(feats_adv[target_match_cln_indices, principal_indices[0]],
                         feats_adv[target_match_cln_indices, principal_indices[1]],
                         c=targets, s=scatter_size, alpha=alpha, cmap=cmap)
    ax.legend(scatter.legend_elements()[0], target_categories, title='Categories')
    
    ax = plt.subplot(133)
    conf_mat = torch.zeros(len(categories), len(categories)).int()
    for d_cln, d_adv in zip(preds_cln, preds_adv):
        conf_mat[d_cln, d_adv] += 1
    ax.matshow(conf_mat, cmap=plt.cm.Blues)
    threshold = conf_mat.min() + (conf_mat.max() - conf_mat.min()) * 0.7
    for i in range(conf_mat.shape[0]):
        for j in range(conf_mat.shape[1]):
            val = conf_mat[i, j]
            color = 'white' if val >= threshold else 'black'
            ax.text(x=j, y=i, s=f'{val}', va='center', ha='center', color=color)
    ax.xaxis.set_label_text('Adversarial')
    ax.yaxis.set_label_text('Original')
    ax.xaxis.set_ticks_position('bottom')
    ax.yaxis.set_ticks_position('left')
    ax.set_xticks(range(len(categories)))
    ax.set_yticks(range(len(categories)))
    ax.set_xticklabels(categories, rotation=30)
    ax.set_yticklabels(categories, rotation=30)
    ax.set_title('(c) Confusion matrix', y=title_y)
        
    plt.savefig(f'temp/temp.pdf', bbox_inches='tight')
    plt.savefig(f'temp/temp.png', bbox_inches='tight')


==> anc/code/vis_gif_dep.py <==
from pathlib import Path
from glob import glob
from tqdm import tqdm
from io import BytesIO
from PIL import Image

import matplotlib.pyplot as plt
plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['font.size'] = 13

import torch
from torch.utils.data import DataLoader, Subset, TensorDataset
from torchvision.transforms import ToTensor

import models, data

DEVICE = 'cuda:1'
boundary_targets = [1, 3, 4, 6]
target_indices = torch.tensor(boundary_targets).long()

model_dir = Path('./log/cifar10_resnet18_1.0/')
exp_dir = model_dir.joinpath('exp_until_80')
boundary_filename = model_dir.joinpath('decision.pth')

capture_filenames = sorted(glob(str('./temp/simba_result/*')))

model_ckpt = torch.load(model_dir.joinpath('ckpt.pth'))
net = models.get_model(model_ckpt['model']).to(DEVICE).eval()
net.load_state_dict(model_ckpt['net'])

evalset = data.get_dataset('cifar10', train=False, transform=ToTensor())
# sample_indices = [-1 for _ in range(10)]
# for i, (_, target) in enumerate(evalset):  # Find the first instances
#     if sample_indices[target] == -1:
#         sample_indices[target] = i
#     if -1 not in sample_indices:
#         break
# sample_indices = torch.tensor(sample_indices).long()[target_indices]
# indices = sample_indices
# evalset = Subset(evalset, indices)

indices = torch.tensor([i for i, (_, tar) in enumerate(tqdm(evalset, desc='FILTER_CLS')) if tar in boundary_targets]).long()
evalset = Subset(evalset, indices)

# ======================================================================================= #
@torch.no_grad()
def predict(pert=None, require_targets=False, require_feats=False):
    if pert is None:
        pert = torch.zeros(1, 3, 32, 32)
    loader = DataLoader(evalset, batch_size=512, num_workers=8)
        
    accm_preds, accm_targets, accm_feats = [], [], []
    for inputs, targets in tqdm(loader, desc='EVAL', leave=False, position=2):
        inputs = inputs.to(DEVICE) + pert.to(DEVICE)
        outputs, feats = net(inputs, acquire_feat=True)
        preds = outputs.argmax(dim=1)
        
        accm_preds.append(preds.cpu())
        if require_targets:
            accm_targets.append(targets)
        if require_feats:
            accm_feats.append(feats)
            
    result = [torch.cat(accm_preds, dim=0)]
    if require_targets:
        result.append(torch.cat(accm_targets, dim=0))
    if require_feats:
        result.append(torch.cat(accm_feats, dim=0))
    return result
# ======================================================================================= #
    
# Make decision boundary
boundary_ckpt = torch.load(boundary_filename)
size = boundary_ckpt['size']
boundary_targets = boundary_ckpt['boundary_targets']
principal_indices = boundary_ckpt['principal_indices']
decision_mesh_x, decision_mesh_y, decision_mesh_z = boundary_ckpt['decision_mesh']

# Load perturbations
# perts = [torch.cat(torch.load(fn), dim=0) for i, fn in enumerate(capture_filenames) if i in boundary_targets]
perts = torch.cat([torch.load(fn)[-1] for fn in capture_filenames], dim=0)
        
# preds_cln, targets, base_feats = predict(require_targets=True, require_feats=True)
# base_feats = base_feats.cpu()

# # Get features
# accm_feats = []
# with torch.no_grad():
#     for (image_adv, target), pert in zip(tqdm(evalset, desc='FORWARD'), perts):
#         batch_size = pert.size(0)
#         image_adv = image_adv.unsqueeze(0).expand_as(pert) + pert
        
#         loader = DataLoader(TensorDataset(image_adv), batch_size=512)
#         feats_list = []
#         for (image_adv,) in loader:
#             _, feats = net(image_adv.to(DEVICE), acquire_feat=True)
#             feats_list.append(feats)
#         accm_feats.append(torch.cat(feats_list, dim=0))
# feats = accm_feats

def render_frame(feat, sample_image, pert, num_update, total_num_updates):
    figsize = 2.0
    alpha = 1
    scatter_size = 16
    cmap = 'viridis'
    categories = data.get_categories('cifar10')
    target_categories = [categories[t] for t in boundary_targets]

    plt.figure(figsize=torch.tensor((6.0, 3.0)) * figsize)
    
    ax = plt.subplot(121)
    plt.title(f'{num_update}/{total_num_updates} updates')
    
    ax.contourf(decision_mesh_x, decision_mesh_y, decision_mesh_z, alpha=0.3, cmap=cmap)
    scatter = ax.scatter(feat[:, principal_indices[0]],
                         feat[:, principal_indices[1]],
                         c=boundary_targets, 
                         s=scatter_size, alpha=alpha, cmap=cmap)
    ax.legend(scatter.legend_elements()[0], target_categories, title='Categories')
    
    def imshow(ax, img):
        img_ = torch.clamp(img, 0, 1)
        ax.imshow(img_.permute(1, 2, 0))
    
    ax = plt.subplot(143)
    pert_ = (pert - pert.min()) / (pert.max() - pert.min())
    imshow(ax, pert_)
    
    ax = plt.subplot(144)
    imshow(ax, sample_image + pert)
    
    buffer = BytesIO()
    plt.savefig(buffer)
    img = Image.open(buffer)
    plt.close()
    return img

# num_frames = 400
# counts = torch.tensor([p.size(0) for p in perts])
# sub_counts = torch.ceil(counts / counts.sum() * num_frames).long().tolist()
# offsets = torch.cat([torch.tensor([0]), counts.cumsum(dim=0)], dim=0)

# frames = []
# num_update = 0
# import os
# os.system('mkdir temp/temp/')
# for i, (feat, (sample_image, target), pert) in enumerate(zip(feats, evalset, tqdm(perts, 'RENDER', leave=False, position=1))):
#     indices = torch.linspace(0, feat.size(0) - 1, sub_counts[i]).round().long()
#     feat, pert = feat[indices], pert[indices]
    
#     for j, (f, p) in enumerate(zip(feat, tqdm(pert, leave=False, position=2))):
#         base_feats[i] = f
#         img: Image.Image = render_frame(base_feats, sample_image, p, offsets[i] + indices[j], total_num_updates)
#         frames.append(img)
#         img.save(f'temp/temp/{len(frames):03d}.png')

# filename = 'simba'
# frames[0].save(f'temp/{filename}_first.png')
# frames[-1].save(f'temp/{filename}_last.png')
# frames[0].save(f'temp/{filename}.gif', save_all=True, append_images=frames[1:], optimize=False, duration=40, loop=0)

indices = torch.load('temp/indices.pt')
evalset = Subset(evalset, indices)
eval_loader = DataLoader(evalset, batch_size=len(evalset), shuffle=False, num_workers=8)

inputs_cln, targets = next(iter(eval_loader))
inputs_cln = inputs_cln.to(DEVICE)
inputs_adv = inputs_cln + perts.to(DEVICE)

_, feats_cln = net(inputs_cln, acquire_feat=True)
_, feats_adv = net(inputs_adv, acquire_feat=True)

feats_cln = feats_cln.cpu() 
feats_adv = feats_adv.cpu() 

figsize = 2.0
alpha = 1
scatter_size = 16
cmap = 'viridis'
categories = data.get_categories('cifar10')
target_categories = [categories[t] for t in boundary_targets]
plt.figure(figsize=torch.tensor((6.0, 3.0)) * figsize)

ax = plt.subplot(121)
plt.title(f'After 2 hours 25 minutes')
ax.contourf(decision_mesh_x, decision_mesh_y, decision_mesh_z, alpha=0.3, cmap=cmap)
scatter = ax.scatter(feats_adv[:, principal_indices[0]],
                     feats_adv[:, principal_indices[1]],
                     c=targets, s=scatter_size, alpha=0.5, cmap=cmap)
ax.legend(scatter.legend_elements()[0], target_categories, title='Categories')

ax = plt.subplot(122)
plt.title(f'Original')
ax.contourf(decision_mesh_x, decision_mesh_y, decision_mesh_z, alpha=0.3, cmap=cmap)
scatter = ax.scatter(feats_cln[:, principal_indices[0]],
                     feats_cln[:, principal_indices[1]],
                     c=targets, s=scatter_size, alpha=0.5, cmap=cmap)
ax.legend(scatter.legend_elements()[0], target_categories, title='Categories')

plt.savefig('temp/simba_final.png')


==> anc/code/vis_gif_uap.py <==
from pathlib import Path
from glob import glob
from tqdm import tqdm
from io import BytesIO
from PIL import Image

import matplotlib.pyplot as plt
plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['font.size'] = 13

import torch
from torch.utils.data import DataLoader, Subset, TensorDataset
from torchvision.transforms import ToTensor

import models, data

DEVICE = 'cuda:1'
boundary_targets = [1, 3, 4, 6]

model_dir = Path('./log/cifar10_resnet18_1.0/')
exp_dir = model_dir.joinpath('exp_until_80')
boundary_filename = model_dir.joinpath('decision.pth')

model_ckpt = torch.load(model_dir.joinpath('ckpt.pth'))
net = models.get_model(model_ckpt['model']).to(DEVICE).eval()
net.load_state_dict(model_ckpt['net'])

sample_indices = [1251, 1252, 1253]
full_evalset = data.get_dataset('cifar10', train=False, transform=ToTensor())
samples = [full_evalset[i] for i in sample_indices]
sample_images = [s[0] for s in samples]
sample_targets = [s[1] for s in samples]

indices = torch.tensor([i for i, (_, tar) in enumerate(tqdm(full_evalset, desc='FILTER_CLS')) if tar in boundary_targets]).long()
full_evalset = Subset(full_evalset, indices)
eval_loader = DataLoader(full_evalset, batch_size=512, shuffle=False, num_workers=8)

# ======================================================================================= #
@torch.no_grad()
def predict(pert=None, require_targets=False):
    if pert is None:
        pert = torch.zeros(1, 3, 32, 32)
    accm_preds, accm_targets = [], []
    for inputs, targets in tqdm(eval_loader, desc='EVAL', leave=False, position=2):
        inputs = inputs.to(DEVICE) + pert.to(DEVICE)
        outputs = net(inputs)
        preds = outputs.argmax(dim=1)
        
        accm_preds.append(preds.cpu())
        if require_targets:
            accm_targets.append(targets)
            
    if require_targets:
        return torch.cat(accm_preds, dim=0), torch.cat(accm_targets, dim=0)
    else:
        return torch.cat(accm_preds, dim=0)
# ======================================================================================= #

# Decision-BADGE #
capture_filenames = sorted(glob(str(exp_dir.joinpath('captures_*.pth'))))
captures = [torch.load(fn) for fn in capture_filenames]
uaps = []
for capt in captures:
    for uap, _, num_updates in capt:
        uaps.append(uap.cpu())

# UAP #
# capture_filenames = sorted(glob('./temp/uap_p/*'))
# uaps = sum([torch.load(fn) for fn in tqdm(capture_filenames, desc='CAPT')], [])

final_uap = uaps[-1]
total_num_updates = len(uaps)
        
preds_cln, targets = predict(require_targets=True)
torch.manual_seed(3829)
indices = torch.randperm(len(full_evalset))[40:]
# ok_map, indices_map = {}, {}
# with tqdm(total=int(ceil(log2(len(uaps)))), desc='SRCH', leave=False, position=1) as srch_bar:
#     left, right = 0, len(uaps) - 1
#     while left <= right:
#         mid = (right + left) // 2
#         if left in ok_map:
#             ok_left = ok_map[left]
#         else:
#             preds_left = predict(uaps[left])
#             indices_left = torch.logical_and(preds_cln == targets, preds_cln != preds_left).nonzero().flatten()
#             fooled_classes_left = set(targets[indices_left].tolist())
#             ok_left = fooled_classes_left == set(boundary_targets)
#             ok_map[left] = ok_left
#             indices_map[left] = indices_left
        
#         if mid in ok_map:
#             ok_mid = ok_map[mid]
#         else:
#             preds_mid = predict(uaps[mid])
#             indices_mid = torch.logical_and(preds_cln == targets, preds_cln != preds_mid).nonzero().flatten()
#             fooled_classes_mid = set(targets[indices_mid].tolist())
#             ok_mid = fooled_classes_mid == set(boundary_targets)
#             ok_map[mid] = ok_mid
#             indices_map[mid] = indices_mid
        
#         if ok_mid != ok_left:
#             right = mid - 1
#         else:
#             left = mid + 1
#         srch_bar.update()
#     print()
    
# Find the first decision
# indices = indices_map[left]
unique_count = {}
unique_indices = []
for i, t in zip(indices.tolist(), targets[indices].tolist()):
    if t not in unique_count:
        unique_count[t] = 0
        
    if unique_count[t] < 10:
        unique_count[t] += 1 
        unique_indices.append(i)
        
indices = torch.tensor(unique_indices).long()
indices = indices[targets[indices].argsort()]

n_frames = 200
last_frame = 45000
uaps = torch.cat(uaps, dim=0)
if n_frames == -1:
    n_frames = len(uaps)
else:
    num_updates = torch.linspace(0, last_frame, n_frames).round().long()
    # num_updates = torch.tensor([50000, 50001]).long()
    # n_frames = 2
    # last_frame = 50001
    uaps = uaps[num_updates]

filteredset = Subset(full_evalset, indices)
filtered_loader = DataLoader(filteredset, batch_size=len(indices), shuffle=False, num_workers=8)
filtered_cln, targets = next(iter(filtered_loader))
filtered_adv = filtered_cln[None].repeat(n_frames, 1, 1, 1, 1) + \
               uaps[:, None].repeat(1, len(indices), 1, 1, 1)
targets = targets[None].repeat(n_frames, 1)

# Make adversarial example dataset
filteredset = TensorDataset(filtered_adv.flatten(0, 1), targets.flatten(0, 1))
filtered_loader = DataLoader(filteredset, batch_size=512, shuffle=False, num_workers=8)

accm_feats = []
accm_targets = []
for inputs, targets in tqdm(filtered_loader, desc='FORWARD'):
    batch_size = inputs.size(0)
    inputs = inputs.to(DEVICE)
    
    _, last_feats = net(inputs, acquire_feat=True)
    accm_feats.append(last_feats)
    accm_targets.append(targets)
    
feats = torch.cat(accm_feats, dim=0).reshape(n_frames, len(indices), -1).cpu()
targets = torch.cat(accm_targets, dim=0).reshape(n_frames, len(indices)).cpu()
    
# Make decision boundary
boundary_ckpt = torch.load(boundary_filename)
size = boundary_ckpt['size']
boundary_targets = boundary_ckpt['boundary_targets']
principal_indices = boundary_ckpt['principal_indices']
decision_mesh_x, decision_mesh_y, decision_mesh_z = boundary_ckpt['decision_mesh']

figsize = 2.0
alpha = 1
scatter_size = 16
cmap = 'viridis'
categories = data.get_categories('cifar10')
target_categories = [categories[t] for t in boundary_targets]

frames = []
# for i, (feat, target, uap, num_update) in enumerate(zip(feats, targets, tqdm(uaps, desc='RENDER'), num_updates), start=1):
#     plt.figure(figsize=torch.tensor((6.0, 3.0)) * figsize)
    
#     ax = plt.subplot(121)
#     plt.title(f'{num_update}/{num_updates[-1]} updates')
    
#     ax.contourf(decision_mesh_x, decision_mesh_y, decision_mesh_z, alpha=0.3, cmap=cmap)
#     scatter = ax.scatter(feat[:, principal_indices[0]],
#                          feat[:, principal_indices[1]],
#                          c=target, s=scatter_size, alpha=alpha, cmap=cmap)
#     ax.legend(scatter.legend_elements()[0], target_categories, title='Categories')
    
#     def imshow(ax, img):
#         img_ = torch.clamp(img, 0, 1)
#         ax.imshow(img_.permute(1, 2, 0))
    
#     ax = plt.subplot(243)
#     uap_ = (uap - uap.min()) / (uap.max() - uap.min())
#     imshow(ax, uap_)
    
#     ax = plt.subplot(244)
#     imshow(ax, sample_images[0] + uap)
    
#     ax = plt.subplot(247)
#     imshow(ax, sample_images[1] + uap)
    
#     ax = plt.subplot(248)
#     imshow(ax, sample_images[2] + uap)
    
#     buffer = BytesIO()
#     plt.savefig(buffer)
#     img = Image.open(buffer)
#     plt.close()
#     frames.append(img)

filename = 'badge'
# frames[0].save(f'temp/{filename}_first.png')
# frames[-1].save(f'temp/{filename}_last.png')
# frames[0].save(f'temp/{filename}.gif', save_all=True, append_images=frames[1:], optimize=False, duration=40, loop=0)

# Render the final frame
plt.figure(figsize=torch.tensor((6.0, 3.0)) * figsize)

with torch.no_grad():
    accm_targets = []
    accm_preds_cln, accm_preds_adv = [], []
    accm_feats_cln, accm_feats_adv = [], []
    rand_indices = torch.randperm(len(full_evalset))[3275:]
    torch.save(rand_indices, 'temp/indices.pt')
    subset = Subset(full_evalset, rand_indices)
    subset_loader = DataLoader(subset, batch_size=512, shuffle=False)
    for inputs_cln, targets in tqdm(subset_loader, desc='FULL_FWD'):
        inputs_cln = inputs_cln.to(DEVICE)
        inputs_adv = inputs_cln + final_uap.to(DEVICE)
        
        outputs_cln, feats_cln = net(inputs_cln, acquire_feat=True)
        outputs_adv, feats_adv = net(inputs_adv, acquire_feat=True)
        
        accm_targets.append(targets)
        accm_preds_cln.append(outputs_cln.argmax(dim=1))
        accm_preds_adv.append(outputs_adv.argmax(dim=1))
        accm_feats_cln.append(feats_cln)
        accm_feats_adv.append(feats_adv)
    targets = torch.cat(accm_targets, dim=0).cpu()
    preds_cln = torch.cat(accm_preds_cln, dim=0).cpu()
    preds_adv = torch.cat(accm_preds_adv, dim=0).cpu()
    feats_cln = torch.cat(accm_feats_cln, dim=0).cpu()
    feats_adv = torch.cat(accm_feats_adv, dim=0).cpu()

print('RENDERING THE FINAL FRAME...')
ax = plt.subplot(121)

plt.title(f'After 2 hours 25 minutes')
ax.contourf(decision_mesh_x, decision_mesh_y, decision_mesh_z, alpha=0.3, cmap=cmap)
scatter = ax.scatter(feats_adv[:, principal_indices[0]],
                     feats_adv[:, principal_indices[1]],
                     c=targets, s=scatter_size, alpha=0.5, cmap=cmap)
ax.legend(scatter.legend_elements()[0], target_categories, title='Categories')

ax = plt.subplot(122)
plt.title(f'Original')
ax.contourf(decision_mesh_x, decision_mesh_y, decision_mesh_z, alpha=0.3, cmap=cmap)
scatter = ax.scatter(feats_cln[:, principal_indices[0]],
                     feats_cln[:, principal_indices[1]],
                     c=targets, s=scatter_size, alpha=0.5, cmap=cmap)
ax.legend(scatter.legend_elements()[0], target_categories, title='Categories')

def imshow(ax, img):
    if img.ndim == 4:
        img = img[0]
    img_ = torch.clamp(img, 0, 1)
    ax.imshow(img_.permute(1, 2, 0))

plt.savefig(f'temp/{filename}_final_725.png')


==> anc/code/vis_targeted.py <==
import os
from glob import glob

import torch
import torch.nn.functional as F
from torch.utils.data import DataLoader
from torchvision import transforms
from torchvision.utils import save_image
from torchvision.transforms.functional import resize
from torchvision.transforms import InterpolationMode

import data, models

DEVICE = 'cuda:0'
batch_size = 128
dataset_name = 'cifar10'
resnet_depth = 18
exp_dir = f'./log/cifar10_resnet{resnet_depth}_1.0'

dataset = data.get_dataset(dataset_name, train=False, transform=transforms.ToTensor())
loader = DataLoader(dataset, batch_size=batch_size, shuffle=False, drop_last=False, num_workers=12)
categories = data.get_categories(dataset_name)

model = models.get_model(f'resnet{resnet_depth}').eval().to(DEVICE)
state_dict = torch.load(os.path.join(exp_dir, 'ckpt.pth'))['net']
model.load_state_dict(state_dict)

dirs = sorted(glob(os.path.join(exp_dir, 'target/*')))
uaps = [torch.load(os.path.join(d, 'ckpt.pth'))['uap'].to(DEVICE) for d in dirs]

for i, uap in enumerate(uaps):
    uap = uap.clone().detach()
    uap -= uap.min()
    uap /= uap.max()
    uap = resize(uap, size=(512, 512), interpolation=InterpolationMode.NEAREST)
    save_image(uap, f'temp/uap_{categories[i]}.png')

for i in range(3):
    img, _ = dataset[1251 + i]
    img = resize(img, size=(512, 512), interpolation=InterpolationMode.NEAREST)
    save_image(img, f'temp/img_{i}.png')


==> anc/code/vis_transferability.py <==
import os
import argparse
import logging
from pathlib import Path
import itertools
from tqdm import tqdm

import seaborn as sn
import matplotlib.pyplot as plt
plt.rcParams['figure.constrained_layout.use'] = True
plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['font.size'] = 13

import pandas as pd
pd.set_option('display.float_format', '{:.3f}%'.format)

import torch
from torch.utils.data import DataLoader
from torchvision import transforms

import models, data
import utils

'''
python vis_transferability2.py  --device cuda:0 --tag default
'''
parser = argparse.ArgumentParser(description='PyTorch CIFAR10 Transferibility Visualization')
parser.add_argument('--device', type=str, default='cuda:0')
parser.add_argument('--batch-size', type=int, default=256)
parser.add_argument('--num-workers', type=int, default=4)
parser.add_argument('--num-baselines', type=int, default=5)
parser.add_argument('--log-dir', type=str, default='log')
parser.add_argument('--checkpoints', type=str, nargs='*', default=['cifar10_resnet18_1.0',
                                                                   'cifar10_vgg19_1.0',
                                                                   'cifar10_mobilenet_v2_1.0',
                                                                   'cifar10_vit_1.0',
                                                                   'cifar10_swin_1.0',
])
parser.add_argument('--tag', type=str, required=True)
parser.add_argument('--overwrite', default=False, action='store_true')

args = parser.parse_args()

DEVICE = args.device
torch.cuda.set_device(DEVICE)

# Paths
log_dir = Path('.').joinpath(args.log_dir, '_hypothesis_test', args.tag)
log_filename = log_dir.joinpath('test.log')
eval_filename = log_dir.joinpath('evaluation.pth')
make_eval_file = (not log_dir.exists()) or args.overwrite
if make_eval_file:
    os.system(f'rm -rf "{log_dir}"')
    log_dir.mkdir(parents=True)
    os.system(f'cp "{__file__}" "{log_dir}"')

# Logging
logger = logging.getLogger('TEST')
logger.setLevel(logging.INFO)
formatter = logging.Formatter('%(asctime)s - %(message)s')
file_handler = logging.FileHandler(log_filename)
file_handler.setLevel(logging.INFO)
file_handler.setFormatter(formatter)
logger.addHandler(file_handler)

def _print(*args, sep=' ', tabs=0, tabc='  ', bullet=None, number=None):
    str_args = [str(arg) for arg in args]
    line = sep.join(str_args)
    if bullet:
        if bullet is True:
            bullet = '•'
        line = f'{bullet} {line}'
    if number:
        line = f'{number}. {line}'
    if tabs is not None:
        line = (tabc * tabs) + line
    logger.info(line)
    print(line)

_print(args)

# Checkpoints
ckpt_dirs = sorted([os.path.join('.', args.log_dir, d.strip()) for d in args.checkpoints])

_print('Loading checkpoints...')
checkpoints = [torch.load(os.path.join(d, 'ckpt.pth')) for d in ckpt_dirs]
arch_names = [ckpt['model'] for ckpt in checkpoints]

_print('Architectures:')
for arch_name in arch_names:
    _print(arch_name, tabs=1, bullet=True)
max_len_arch_name = max(len(n) for n in arch_names)

model_pool = [models.get_model(ckpt['model']) for ckpt in checkpoints]
for model, ckpt in zip(model_pool, checkpoints):
    model.load_state_dict(ckpt['net'])
    model.eval()

uap_pool = torch.cat([
    torch.load(d)['uap']
    for d in sorted(itertools.chain([
        os.path.join(d, '_baselines', f'{i:02d}', 'ckpt.pth') 
        for i in range(args.num_baselines) for d in ckpt_dirs]))
], dim=0).to(DEVICE)
noise_pool = utils.shuffle_pixels(uap_pool)
uap_pool = [uap for uap in uap_pool.reshape(-1, 5, *uap_pool.shape[1:])]
noise_pool = [uap for uap in noise_pool.reshape(-1, 5, *noise_pool.shape[1:])]

_print('Loading dataset...')
transform = [
    transforms.ToTensor(),
    # transforms.Normalize(*data.get_mean_std(dataset)),
]
testset = data.get_dataset('cifar10', train=False, transform=transforms.Compose(transform))
test_loader = DataLoader(testset, batch_size=args.batch_size, shuffle=False, num_workers=args.num_workers)

@torch.no_grad()
def eval_uap(victim, uap, desc='EVAL'):
    correct_cln, correct_adv, fooled, total = 0, 0, 0, 0
    with tqdm(test_loader, desc=desc, position=2, leave=False) as test_bar:
        for inputs, targets in test_bar:
            batch_size = inputs.size(0)
            inputs = inputs.to(DEVICE)
            
            inputs_cln = inputs
            inputs_adv = torch.add(inputs_cln, uap.unsqueeze(0))
            inputs_all = torch.cat([inputs_cln, inputs_adv], dim=0)
            inputs_all = torch.clamp(inputs_all, 
                                     min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                     max=inputs.amax(dim=(0, 2, 3), keepdim=True))
            
            outputs_all = victim(inputs_all)
            preds_all = outputs_all.argmax(dim=1).cpu()
            preds_cln, preds_adv = torch.split(preds_all, batch_size, dim=0)
            
            correct_cln += (preds_cln == targets).sum().item()
            correct_adv += (preds_adv == targets).sum().item()
            fooled += (preds_cln != preds_adv).sum().item()
            total += batch_size
            
            fr = 100 * fooled / total
            acc_cln = 100 * correct_cln / total
            acc_adv = 100 * correct_adv / total
            
            test_bar.set_postfix_str(f'{fr=:.3f}% | {acc_adv=:.3f}% | {acc_cln=:.3f}%')
    return fr

if make_eval_file:
    _print('Building baseline with noise...')
    noise_fr = []
    mean_noise_fr = []
    with tqdm(zip(model_pool, noise_pool, arch_names), desc='NOISE', position=1, leave=False) as victim_bar:
        for victim, noises, arch_name in victim_bar:
            victim = victim.to(DEVICE)
            fr_noise_list = []
            for idx, noise in enumerate(noises, start=1):
                victim_bar.set_postfix_str(f'{arch_name} ({idx}/{len(noises)})')
                fr_noise = eval_uap(victim, noise)
                fr_noise_list.append(fr_noise)
                
            noise_fr.append(fr_noise_list)
            victim = victim.cpu()
    noise_fr = torch.tensor(noise_fr)
    mean_noise_fr = noise_fr.mean(dim=1)
    print()

    _print('Baselines (noise):')
    for name, fr_noise in zip(arch_names, mean_noise_fr):
        _print(f'{name:<{max_len_arch_name}}: {fr_noise:.3f}%', tabs=1, bullet=True)

    _print('Evaluating Combinations...')
    uap_pool = torch.cat(uap_pool, dim=0)
    fr_grid = torch.zeros(len(model_pool), uap_pool.size(0))
    with tqdm(zip(model_pool, arch_names), desc='UAP', position=1, leave=False) as victim_bar:
        for victim_idx, (victim, arch_name) in enumerate(victim_bar):
            victim = victim.to(DEVICE)
            for uap_idx, uap in enumerate(uap_pool, start=1):
                victim_bar.set_postfix_str(f'{arch_name} ({uap_idx}/{len(uap_pool)})')
                fr = eval_uap(victim, uap)
                fr_grid[victim_idx, uap_idx - 1] = fr
            victim = victim.cpu()
    print()

    evaluation = {
        'arch_names': arch_names,
        'noise_fr': noise_fr,
        'fr_grid': fr_grid,
    }
    torch.save(evaluation, eval_filename)
else:
    print()
    print('Loading evaluation result...')
    uap_pool = torch.cat(uap_pool, dim=0)
    evaluation = torch.load(eval_filename)
    noise_fr = evaluation['noise_fr']
    mean_noise_fr = noise_fr.mean(dim=1)
    fr_grid = evaluation['fr_grid']
    print()
    
num_victims = fr_grid.size(0)
num_uaps = fr_grid.size(1) // num_victims
mean_fr_grid = fr_grid.view(num_victims, num_victims, num_victims).mean(dim=-1)

import matplotlib.pyplot as plt
plt.tight_layout()
ax = plt.subplot(111)
ax.matshow(mean_fr_grid, cmap=plt.cm.Blues)
threshold = mean_fr_grid.min() + (mean_fr_grid.max() - mean_fr_grid.min()) * 0.7
for i in range(mean_fr_grid.shape[0]):
    for j in range(mean_fr_grid.shape[1]):
        val = mean_fr_grid[i, j]
        color = 'white' if val >= threshold else 'black'
        ax.text(x=j, y=i, s=f'{val:.2f}%', va='center', ha='center', color=color)
ax.xaxis.set_label_text('Target victim')
ax.yaxis.set_label_text('Source victim')
ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.set_xticks(range(num_victims))
ax.set_yticks(range(num_victims))
arch_names = sorted(['RN18', 'VGG19', 'MBN_v2', 'ViT', 'Swin'])
# arch_names = ['RN18', 'RN20', 'VGG19', 'MBN_v2', 'RNX29']
ax.set_xticklabels(arch_names, rotation=30)
ax.set_yticklabels(arch_names, rotation=30)

plt.savefig(log_dir.joinpath('grid.png'))
plt.savefig(log_dir.joinpath('grid.pdf'))

def print_as_df(data: torch.Tensor, title=None, index=None, columns=None, print_fn=None, float_fmt=None, newline=True):
    if index is None:
        index = lambda i: f'{i}'
    if columns is None:
        columns = lambda i: f'{i}'
    df = pd.DataFrame(data).rename(
        index=index, columns = columns
    )
    
    if print_fn is None:
        print_fn = _print if make_eval_file else print
    if float_fmt is None:
        float_fmt = '{:.3f}%'
    pd.set_option('display.float_format', float_fmt.format)
    if title is not None:
        print(title)
    print_fn(df)
    if newline:
        print()
    pd.set_option('display.float_format', '{:.3f}%'.format)
    
print_as_df(mean_fr_grid, title='Mean Fooling rates (Architecture-Perturbation):', 
            index=lambda i: f'{arch_names[i]:<{max_len_arch_name}} (A{i})',
            columns=lambda i: f'A{i}')


==> anc/code/vis_transferability2.py <==
import os
import argparse
import logging
from pathlib import Path
from glob import glob
from tqdm import tqdm

import seaborn as sn
import matplotlib.pyplot as plt
plt.rcParams['figure.constrained_layout.use'] = True
plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['font.size'] = 13

import pandas as pd
pd.set_option('display.float_format', '{:.3f}%'.format)

import torch
from torch.utils.data import DataLoader
from torchvision import transforms

import models, data
import utils

'''
python vis_transferability2.py  --device cuda:0 --num-baselines 5 --tag test --overwrite
python vis_transferability2.py  --device cuda:0 --tag default
'''
parser = argparse.ArgumentParser(description='PyTorch CIFAR10 Transferibility Visualization')
parser.add_argument('--device', type=str, default='cuda:0')
parser.add_argument('--batch-size', type=int, default=256)
parser.add_argument('--num-workers', type=int, default=4)
parser.add_argument('--num-baselines', type=int, default=5)
parser.add_argument('--log-dir', type=str, default='log')
parser.add_argument('--checkpoints', type=str, nargs='*', default=['resnet18', 'vgg19', 'mobilenet_v2', 'vit', 'swin'])
parser.add_argument('--archnames', type=str, nargs='*', default=['RN18', 'VGG19', 'MBN_v2', 'ViT', 'Swin'])
parser.add_argument('--tag', type=str, required=True)
parser.add_argument('--overwrite', default=False, action='store_true')

args = parser.parse_args()

DEVICE = args.device
torch.cuda.set_device(DEVICE)

# Paths
log_dir = Path('.').joinpath(args.log_dir, '_hypothesis_test', args.tag)
log_filename = log_dir.joinpath('test.log')
eval_filename = log_dir.joinpath('evaluation.pth')
make_eval_file = (not log_dir.exists()) or args.overwrite
if make_eval_file:
    os.system(f'rm -rf "{log_dir}"')
    log_dir.mkdir(parents=True)
    os.system(f'cp "{__file__}" "{log_dir}"')

# Logging
logger = logging.getLogger('TEST')
logger.setLevel(logging.INFO)
formatter = logging.Formatter('%(asctime)s - %(message)s')
file_handler = logging.FileHandler(log_filename)
file_handler.setLevel(logging.INFO)
file_handler.setFormatter(formatter)
logger.addHandler(file_handler)

def _print(*args, sep=' ', tabs=0, tabc='  ', bullet=None, number=None):
    str_args = [str(arg) for arg in args]
    line = sep.join(str_args)
    if bullet:
        if bullet is True:
            bullet = '•'
        line = f'{bullet} {line}'
    if number:
        line = f'{number}. {line}'
    if tabs is not None:
        line = (tabc * tabs) + line
    logger.info(line)
    print(line)

_print(args)

# Checkpoints
archdirs = [f'./log/cifar10_{arch}_1.0' for arch in args.checkpoints]
arch_ckpts = [torch.load(os.path.join(d, 'ckpt.pth')) for d in archdirs]
nets = []
for ckpt in arch_ckpts:
    net = models.get_model(ckpt['model']).to(DEVICE).eval()
    net.load_state_dict(ckpt['net'])
    nets.append(net)
    
uaps = []
for archdir in archdirs:
    filenames = sorted(glob(os.path.join(archdir, '_baselines', '*', 'ckpt.pth')))
    for fn in filenames[:args.num_baselines]:
        uaps.append(torch.load(fn)['uap'])
uaps = torch.cat(uaps, dim=0).to(DEVICE)

# Evaluation
_print('Loading dataset...')
transform = [
    transforms.ToTensor(),
]
testset = data.get_dataset('cifar10', train=False, transform=transforms.Compose(transform))
test_loader = DataLoader(testset, batch_size=args.batch_size, shuffle=False, num_workers=args.num_workers)

@torch.no_grad()
def eval_uap(victim, uap, desc='EVAL'):
    correct_cln, correct_adv, fooled, total = 0, 0, 0, 0
    with tqdm(test_loader, desc=desc, position=3, leave=False) as test_bar:
        for inputs, targets in test_bar:
            batch_size = inputs.size(0)
            inputs = inputs.to(DEVICE)
            
            inputs_cln = inputs
            inputs_adv = torch.add(inputs_cln, uap.unsqueeze(0))
            inputs_all = torch.cat([inputs_cln, inputs_adv], dim=0)
            inputs_all = torch.clamp(inputs_all, 
                                     min=inputs.amin(dim=(0, 2, 3), keepdim=True), 
                                     max=inputs.amax(dim=(0, 2, 3), keepdim=True))
            
            outputs_all = victim(inputs_all)
            preds_all = outputs_all.argmax(dim=1).cpu()
            preds_cln, preds_adv = torch.split(preds_all, batch_size, dim=0)
            
            correct_cln += (preds_cln == targets).sum().item()
            correct_adv += (preds_adv == targets).sum().item()
            fooled += (preds_cln != preds_adv).sum().item()
            total += batch_size
            
            fr = 100 * fooled / total
            acc_cln = 100 * correct_cln / total
            acc_adv = 100 * correct_adv / total
            
            test_bar.set_postfix_str(f'{fr=:.3f}% | {acc_adv=:.3f}% | {acc_cln=:.3f}%')
    return fr

fr_grids = []
for net in tqdm(nets, desc='NET', position=1, leave=False):
    fr_grid = []
    for uap in tqdm(uaps, desc='UAP', position=2, leave=False):
        fr = eval_uap(net, uap)
        fr_grid.append(fr)
    fr_grid = torch.tensor(fr_grid).view(-1, args.num_baselines)
    fr_grids.append(fr_grid.mean(dim=1))
fr_grids = torch.stack(fr_grids, dim=0)

print(fr_grids)


